Two-loop effective potential for generalized gauge fixing

We obtain the two-loop effective potential for general renormalizable theories, using a generalized gauge-fixing scheme that includes as special cases the background-field $R_\xi$ gauges, the Fermi gauges, and the familiar Landau gauge, and using dimensional regularization in the bare and \MSbar renormalization schemes. As examples, the results are then specialized to the Abelian Higgs model and to the Standard Model. In the case of the Standard Model, we study how the vacuum expectation value and the minimum vacuum energy depend numerically on the gauge-fixing parameters. The results at fixed two-loop order exhibit non-convergent behavior for sufficiently large gauge-fixing parameters; this can presumably be addressed by a resummation of higher-order contributions.

==> anc/V2AH <==
(*
  This file contains the 2-loop contribution to the Abelian Higgs model
  effective potential with generalized gauge fixing, as found in the paper
  "Two-loop effective potential for generalized gauge fixing"
  by Stephen P. Martin and Hiren H. Patel,
  [arXiv:1808.?????]

  This file can be read into Mathematica.

  The 1-loop basis function A[x] and the 2-loop basis function I2[x,y,z]
  are defined in Appendix A.

  The background scalar field is phi.
  The gauge fixing parameters are xi and xitilde.
  The squared masses are denoted:
    Z = e^2 phi^2;
    G = m2 + k phi^2;
    H = m2 + 3 k phi^2;
    Zp = xitilde Z + 1/2 (G + Sqrt[G (G + 4 (xitilde - xi) Z)]);
    Zm = xitilde Z + 1/2 (G - Sqrt[G (G + 4 (xitilde - xi) Z)]);
    Zg = xitilde Z;
  Here:
    e = U(1) gauge coupling,
    k = \lambda = Higgs self-coupling,
    m2 = Higgs squared mass parameter.

  The quantity V2AH is the two-loop contribution, which should be
  multiplied by 1/(16 Pi^2)^2.

  For convenience, the simplified forms obtained in 
  Fermi gauge (xitilde = 0),
  background field R_xi gauge (xitilde = xi), and 
  Landau gauge (xitilde = xi = 0) are also given as
  V2AHFermi, V2AHbackgroundRxi, and V2AHLandau, respectively. 
*)

V2AH = (-(Z^2*(H + 2*Z)) + 3*Z^2*A[H] - (3*(G - H)*A[H]^2)/8 + 
      (Z*(3*G + 3*H + 2*Z)*A[Z])/3 + ((G - H + 3*Z)*A[H]*A[Z])/2 + 
      ((H - 2*Z)*A[Z]^2)/4 + (Z^2*(G^2 - 3*G*xi*Z + 4*G*xitilde*Z - 
         2*xi*xitilde*Z^2 + 2*xitilde^2*Z^2 - G*Zp + 2*xi*Z*Zp - 
         2*xitilde*Z*Zp)*A[Zm])/(G*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((-G^3 + G^2*H + 2*G^2*Z + 9*G^2*xi*Z - 9*G*H*xi*Z - 8*G^2*xitilde*Z + 
         8*G*H*xitilde*Z + 4*G*xitilde*Z^2 + 6*G*xi*xitilde*Z^2 - 
         6*H*xi*xitilde*Z^2 - 6*G*xitilde^2*Z^2 + 6*H*xitilde^2*Z^2 - 
         G^2*Zp + G*H*Zp - 4*G*Z*Zp - 6*G*xi*Z*Zp + 6*H*xi*Z*Zp + 
         6*G*xitilde*Z*Zp - 6*H*xitilde*Z*Zp)*A[H]*A[Zm])/
       (4*G*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((-G^3 + G^2*H + 2*G^2*Z + 2*G^2*xi*Z - 4*G^2*xitilde*Z + 
         2*G*H*xitilde*Z - 9*G*xi*Z^2 + 10*G*xitilde*Z^2 - 
         2*G*xitilde^2*Z^2 - 6*xi*xitilde*Z^3 + 6*xitilde^2*Z^3 + G^2*Zp - 
         2*G*H*Zp - G*Z*Zp + 2*G*xitilde*Z*Zp + 6*xi*Z^2*Zp - 
         6*xitilde*Z^2*Zp)*A[Z]*A[Zm])/(2*G*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((-3*G^3 + 3*G^2*H + G^2*xi*Z - 3*G*H*xi*Z - 4*G^2*xitilde*Z + 
         4*G*H*xitilde*Z + G*xi^2*Z^2 + H*xi^2*Z^2 + 4*G*xi*xitilde*Z^2 - 
         4*H*xi*xitilde*Z^2 - G*xitilde^2*Z^2 + 3*H*xitilde^2*Z^2 + 
         3*G^2*Zp - G*H*Zp - 2*G*xi*Z*Zp + 2*H*xi*Z*Zp - 2*G*xitilde*Z*Zp - 
         2*H*xitilde*Z*Zp)*A[Zm]^2)/(8*G*(G - 4*xi*Z + 4*xitilde*Z)) - 
      (Z^2*(G*xi*Z - 2*xi*xitilde*Z^2 + 2*xitilde^2*Z^2 - G*Zp + 2*xi*Z*Zp - 
         2*xitilde*Z*Zp)*A[Zp])/(G*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((-2*G^3 + 2*G^2*H - 2*G^2*Z + 3*G^2*xi*Z - 3*G*H*xi*Z - 
         4*G^2*xitilde*Z + 4*G*H*xitilde*Z - 4*G*xitilde*Z^2 - 
         6*G*xi*xitilde*Z^2 + 6*H*xi*xitilde*Z^2 + 6*G*xitilde^2*Z^2 - 
         6*H*xitilde^2*Z^2 + G^2*Zp - G*H*Zp + 4*G*Z*Zp + 6*G*xi*Z*Zp - 
         6*H*xi*Z*Zp - 6*G*xitilde*Z*Zp + 6*H*xitilde*Z*Zp)*A[H]*A[Zp])/
       (4*G*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((-(G^2*H) + G^2*Z + 2*G^2*xi*Z - 2*G*H*xitilde*Z - 3*G*xi*Z^2 + 
         2*G*xitilde*Z^2 + 2*G*xitilde^2*Z^2 + 6*xi*xitilde*Z^3 - 
         6*xitilde^2*Z^3 - G^2*Zp + 2*G*H*Zp + G*Z*Zp - 2*G*xitilde*Z*Zp - 
         6*xi*Z^2*Zp + 6*xitilde*Z^2*Zp)*A[Z]*A[Zp])/
       (2*G*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((2*G^3 - 2*G^2*H - 2*G^2*xi*Z + 4*G^2*xitilde*Z - G*xi^2*Z^2 - 
         H*xi^2*Z^2 - 2*G*xi*xitilde*Z^2 + 2*H*xi*xitilde*Z^2 + 
         3*G*xitilde^2*Z^2 - H*xitilde^2*Z^2)*A[Zm]*A[Zp])/
       (4*G*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((2*G^2*H - G^2*xi*Z - G*H*xi*Z + G*xi^2*Z^2 + H*xi^2*Z^2 - 
         5*G*xitilde^2*Z^2 - H*xitilde^2*Z^2 - 3*G^2*Zp + G*H*Zp + 
         2*G*xi*Z*Zp - 2*H*xi*Z*Zp + 2*G*xitilde*Z*Zp + 2*H*xitilde*Z*Zp)*
        A[Zp]^2)/(8*G*(G - 4*xi*Z + 4*xitilde*Z)) - (3*(G - H)^2*I2[H, H, H])/
       4 + ((-H^2 + 4*H*Z - 12*Z^2)*I2[H, Z, Z])/4 + 
      ((-G^3 + 2*G^2*H - G*H^2 + 2*G^2*Z + 2*G*H*Z + 3*G^2*xi*Z - 
         4*G*H*xi*Z - 6*G^2*xitilde*Z + 8*G*H*xitilde*Z - 2*H^2*xitilde*Z - 
         G*Z^2 - 4*G*xi*Z^2 + 8*G*xitilde*Z^2 + 4*H*xitilde*Z^2 + 
         6*G*xi*xitilde*Z^2 - 9*G*xitilde^2*Z^2 + 4*H*xitilde^2*Z^2 - 
         2*xitilde*Z^3 + 4*xitilde^2*Z^3 - 2*xitilde^3*Z^3 + G^2*Zp - 
         2*G*H*Zp + 2*H^2*Zp - 2*G*Z*Zp - 4*H*Z*Zp - 2*G*xi*Z*Zp + 
         4*G*xitilde*Z*Zp - 4*H*xitilde*Z*Zp + 2*Z^2*Zp - 4*xitilde*Z^2*Zp + 
         2*xitilde^2*Z^2*Zp)*I2[H, Z, Zm])/(2*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((G*H^2 - 2*G*H*Z + G^2*xi*Z - 4*G*H*xi*Z + 2*H^2*xitilde*Z + G*Z^2 - 
         4*G*xi*Z^2 - 4*H*xitilde*Z^2 + 2*G*xi*xitilde*Z^2 + 
         G*xitilde^2*Z^2 - 4*H*xitilde^2*Z^2 + 2*xitilde*Z^3 - 
         4*xitilde^2*Z^3 + 2*xitilde^3*Z^3 - G^2*Zp + 2*G*H*Zp - 2*H^2*Zp + 
         2*G*Z*Zp + 4*H*Z*Zp + 2*G*xi*Z*Zp - 4*G*xitilde*Z*Zp + 
         4*H*xitilde*Z*Zp - 2*Z^2*Zp + 4*xitilde*Z^2*Zp - 2*xitilde^2*Z^2*Zp)*
        I2[H, Z, Zp])/(2*(G - 4*xi*Z + 4*xitilde*Z)) + 
      (xitilde^2*Z^2*I2[H, Zg, Zg])/2 + 
      ((-G^3 + 2*G^2*H - G*H^2 - G^2*xi*Z + 2*G*H*xi*Z - G*xi^2*Z^2 - 
         4*G*xi*xitilde*Z^2 + 5*G*xitilde^2*Z^2 - 4*H*xitilde^2*Z^2 + 
         8*xi*xitilde^2*Z^3 - 4*xitilde^3*Z^3 + G^2*Zp - 2*G*H*Zp + 
         2*G*xi*Z*Zp - 2*G*xitilde*Z*Zp + 4*H*xitilde*Z*Zp - 
         4*xi*xitilde*Z^2*Zp)*I2[H, Zm, Zm])/(4*(G - 4*xi*Z + 4*xitilde*Z)) + 
      (G*(G - H - xi*Z + 2*xitilde*Z)^2*I2[H, Zm, Zp])/
       (2*(G - 4*xi*Z + 4*xitilde*Z)) + 
      ((-(G*H^2) + G^2*xi*Z + 2*G*H*xi*Z - G*xi^2*Z^2 - 4*G*xi*xitilde*Z^2 + 
         G*xitilde^2*Z^2 + 4*H*xitilde^2*Z^2 - 4*xitilde^3*Z^3 - G^2*Zp + 
         2*G*H*Zp - 2*G*xi*Z*Zp + 2*G*xitilde*Z*Zp - 4*H*xitilde*Z*Zp + 
         4*xi*xitilde*Z^2*Zp)*I2[H, Zp, Zp])/(4*(G - 4*xi*Z + 4*xitilde*Z)))/
     phi^2
 
V2AHbackgroundRxi = (-(Z^2*(H + 2*Z)) + 3*Z^2*A[H] - (3*(G - H)*A[H]^2)/8 + 
      (Z*(3*G + 3*H + 2*Z)*A[Z])/3 + ((G - H + 3*Z)*A[H]*A[Z])/2 + 
      ((H - 2*Z)*A[Z]^2)/4 + ((-G + H - Z)*A[H]*A[Zg])/2 + 
      ((-H + Z + xi*Z)*A[Z]*A[Zg])/2 + ((H - 2*xi*Z)*A[Zg]^2)/4 + Z^2*A[Zp] + 
      ((-G + H + 2*Z)*A[H]*A[Zp])/4 + ((-G + H + 2*Z - xi*Z)*A[Z]*A[Zp])/2 + 
      ((G - H + xi*Z)*A[Zg]*A[Zp])/2 - (3*(G - H)*A[Zp]^2)/8 - 
      (3*(G - H)^2*I2[H, H, H])/4 + ((-H^2 + 4*H*Z - 12*Z^2)*I2[H, Z, Z])/4 + 
      ((H^2 - 2*H*Z - 2*H*xi*Z + Z^2 - 2*xi*Z^2 + xi^2*Z^2)*I2[H, Z, Zg])/2 + 
      ((-G^2 + 2*G*H - H^2 + 2*G*Z + 2*H*Z - 2*G*xi*Z + 2*H*xi*Z - Z^2 + 
         2*xi*Z^2 - xi^2*Z^2)*I2[H, Z, Zp])/2 + 
      ((-H^2 + 4*H*xi*Z - 2*xi^2*Z^2)*I2[H, Zg, Zg])/4 + 
      ((G - H + xi*Z)^2*I2[H, Zg, Zp])/2 - ((G - H)^2*I2[H, Zp, Zp])/4)/phi^2
 
V2AHFermi = (-(Z^2*(H + 2*Z)) + 3*Z^2*A[H] - (3*(G - H)*A[H]^2)/8 + 
      (Z*(3*G + 3*H + 2*Z)*A[Z])/3 + ((G - H + 3*Z)*A[H]*A[Z])/2 + 
      ((H - 2*Z)*A[Z]^2)/4 + (Z^2*(G^2 - 3*G*xi*Z - G*Zp + 2*xi*Z*Zp)*A[Zm])/
       (G*(G - 4*xi*Z)) + ((-G^3 + G^2*H + 2*G^2*Z + 9*G^2*xi*Z - 
         9*G*H*xi*Z - G^2*Zp + G*H*Zp - 4*G*Z*Zp - 6*G*xi*Z*Zp + 6*H*xi*Z*Zp)*
        A[H]*A[Zm])/(4*G*(G - 4*xi*Z)) + 
      ((-G^3 + G^2*H + 2*G^2*Z + 2*G^2*xi*Z - 9*G*xi*Z^2 + G^2*Zp - 
         2*G*H*Zp - G*Z*Zp + 6*xi*Z^2*Zp)*A[Z]*A[Zm])/(2*G*(G - 4*xi*Z)) + 
      ((-3*G^3 + 3*G^2*H + G^2*xi*Z - 3*G*H*xi*Z + G*xi^2*Z^2 + H*xi^2*Z^2 + 
         3*G^2*Zp - G*H*Zp - 2*G*xi*Z*Zp + 2*H*xi*Z*Zp)*A[Zm]^2)/
       (8*G*(G - 4*xi*Z)) - (Z^2*(G*xi*Z - G*Zp + 2*xi*Z*Zp)*A[Zp])/
       (G*(G - 4*xi*Z)) + ((-2*G^3 + 2*G^2*H - 2*G^2*Z + 3*G^2*xi*Z - 
         3*G*H*xi*Z + G^2*Zp - G*H*Zp + 4*G*Z*Zp + 6*G*xi*Z*Zp - 6*H*xi*Z*Zp)*
        A[H]*A[Zp])/(4*G*(G - 4*xi*Z)) + 
      ((-(G^2*H) + G^2*Z + 2*G^2*xi*Z - 3*G*xi*Z^2 - G^2*Zp + 2*G*H*Zp + 
         G*Z*Zp - 6*xi*Z^2*Zp)*A[Z]*A[Zp])/(2*G*(G - 4*xi*Z)) + 
      ((2*G^3 - 2*G^2*H - 2*G^2*xi*Z - G*xi^2*Z^2 - H*xi^2*Z^2)*A[Zm]*A[Zp])/
       (4*G*(G - 4*xi*Z)) + ((2*G^2*H - G^2*xi*Z - G*H*xi*Z + G*xi^2*Z^2 + 
         H*xi^2*Z^2 - 3*G^2*Zp + G*H*Zp + 2*G*xi*Z*Zp - 2*H*xi*Z*Zp)*A[Zp]^2)/
       (8*G*(G - 4*xi*Z)) - (3*(G - H)^2*I2[H, H, H])/4 + 
      ((-H^2 + 4*H*Z - 12*Z^2)*I2[H, Z, Z])/4 + 
      ((-G^3 + 2*G^2*H - G*H^2 + 2*G^2*Z + 2*G*H*Z + 3*G^2*xi*Z - 
         4*G*H*xi*Z - G*Z^2 - 4*G*xi*Z^2 + G^2*Zp - 2*G*H*Zp + 2*H^2*Zp - 
         2*G*Z*Zp - 4*H*Z*Zp - 2*G*xi*Z*Zp + 2*Z^2*Zp)*I2[H, Z, Zm])/
       (2*(G - 4*xi*Z)) + ((G*H^2 - 2*G*H*Z + G^2*xi*Z - 4*G*H*xi*Z + G*Z^2 - 
         4*G*xi*Z^2 - G^2*Zp + 2*G*H*Zp - 2*H^2*Zp + 2*G*Z*Zp + 4*H*Z*Zp + 
         2*G*xi*Z*Zp - 2*Z^2*Zp)*I2[H, Z, Zp])/(2*(G - 4*xi*Z)) - 
      (G*(G^2 - 2*G*H + H^2 + G*xi*Z - 2*H*xi*Z + xi^2*Z^2 - G*Zp + 2*H*Zp - 
         2*xi*Z*Zp)*I2[H, Zm, Zm])/(4*(G - 4*xi*Z)) + 
      (G*(G - H - xi*Z)^2*I2[H, Zm, Zp])/(2*(G - 4*xi*Z)) + 
      (G*(-H^2 + G*xi*Z + 2*H*xi*Z - xi^2*Z^2 - G*Zp + 2*H*Zp - 2*xi*Z*Zp)*
        I2[H, Zp, Zp])/(4*(G - 4*xi*Z)))/phi^2
 
V2AHLandau = (-(Z^2*(H + 2*Z)) + Z^2*A[G] - (3*(G - H)*A[G]^2)/8 + 
      3*Z^2*A[H] + ((-G + H + 2*Z)*A[G]*A[H])/4 - (3*(G - H)*A[H]^2)/8 + 
      (Z*(3*G + 3*H + 2*Z)*A[Z])/3 + ((-G + H + 2*Z)*A[G]*A[Z])/2 + 
      ((G - H + 3*Z)*A[H]*A[Z])/2 + ((H - 2*Z)*A[Z]^2)/4 - 
      (H^2*I2[0, 0, H])/4 + ((G - H)^2*I2[0, G, H])/2 + 
      ((H - Z)^2*I2[0, H, Z])/2 - ((G - H)^2*I2[G, G, H])/4 + 
      ((-G^2 + 2*G*H - H^2 + 2*G*Z + 2*H*Z - Z^2)*I2[G, H, Z])/2 - 
      (3*(G - H)^2*I2[H, H, H])/4 + ((-H^2 + 4*H*Z - 12*Z^2)*I2[H, Z, Z])/4)/
     phi^2


==> anc/V2SM <==
(*
  This file contains the 2-loop contribution to the Standard Model
  effective potential with generalized gauge fixing, as found in the paper
  "Two-loop effective potential for generalized gauge fixing"
  by Stephen P. Martin and Hiren H. Patel,
  [arXiv:1808.?????]

  This file can be read into Mathematica.

  The 1-loop basis function A[x] and the 2-loop basis function I2[x,y,z]
  are defined in Appendix A.
  
  The background scalar field is phi. 
  The gauge fixing parameters are xiA, xiW, xitildeW, xiZ, and xitildeZ.  
  The QCD gauge coupling is g3.
  The number of fermion generations is nG (=3 in the Standard Model).
  The squared masses are denoted:
    t = (yt^2 phi^2)/2;
    W = (g^2 phi^2)/4;
    Z = ((g^2 + gp^2) phi^2)/4;
    G = m2 + k phi^2;
    H = m2 + 3 k phi^2;
    Wp = xitildeW W + 1/2 (G + Sqrt[G (G + 4 (xitildeW - xiW) W)]);
    Wm = xitildeW W + 1/2 (G - Sqrt[G (G + 4 (xitildeW - xiW) W)]);
    Wg = xitildeW W;
    Zp = xitildeZ Z + 1/2 (G + Sqrt[G (G + 4 (xitildeZ - xiZ) Z)]);
    Zm = xitildeZ Z + 1/2 (G - Sqrt[G (G + 4 (xitildeZ - xiZ) Z)]);
    Zg = xitildeZ Z;
  Here:
    yt = top-quark Yukawa coupling,
    g = SU(2)_L gauge coupling,
    gp = U(1)_Y gauge coupling,
    k = \lambda = Higgs self-coupling,
    m2 = Higgs squared mass parameter.
  
  The quantity V2SM is the two-loop contribution, which should be 
  multiplied by 1/(16 Pi^2)^2. 

  The lists of A and I integrals appearing in the result as in eqs. (4.169) 
  and (4.170) are given as listA and listI, respectively.

  The coefficients in V2SM in the form of eqs. (4.113), (4.169) and (4.170)
  are also listed as coeffs[].
*)

V2SM = 32*g3^2*t^2 - (G*W*(-3 + xiA)*(G + 4*W*xiW)^2*(W - Z))/
      (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
     (183*G^2*W^2 - 512*t^2*W^2 - 24*G*W^3 + 576*W^4 + 3*G^2*W^2*xiA + 
       24*G*W^3*xiA + 396*G*W^3*xitildeW + 12*G*W^3*xiA*xitildeW - 
       60*G*W^3*xiW - 12*G*W^3*xiA*xiW - 183*G^2*W*Z + 584*t^2*W*Z + 
       72*G*W^2*Z - 24*H*W^2*Z - 128*t*W^2*Z + 288*W^3*Z - 96*nG*W^3*Z - 
       3*G^2*W*xiA*Z - 24*G*W^2*xiA*Z - 396*G*W^2*xitildeW*Z - 
       12*G*W^2*xiA*xitildeW*Z + 60*G*W^2*xiW*Z + 12*G*W^2*xiA*xiW*Z + 
       72*t^2*Z^2 - 48*G*W*Z^2 + 160*t*W*Z^2 + 72*W^2*Z^2 - 128*nG*W^2*Z^2 - 
       12*H*Z^3 - 32*t*Z^3 - 48*W*Z^3 + 160*nG*W*Z^3 - 24*Z^4 - 80*nG*Z^4)/
      (12*phi^2*Z) + (3*(2*W^2 + Z^2)*A[H])/phi^2 - 
     (3*(G - H)*A[H]^2)/(8*phi^2) + 
     (-16*g3^2*t - (2*t*(-64*W^2 + 90*W*Z + Z^2))/(3*phi^2*Z))*A[t] - 
     (6*t*A[H]*A[t])/phi^2 + (24*g3^2 + (-64*W^2 + 18*t*Z + 56*W*Z + 17*Z^2)/
        (3*phi^2*Z))*A[t]^2 - (2*W*(72*W^2 - 9*G*Z - 3*H*Z + 18*t*Z - 
        128*W*Z - 8*nG*W*Z - 3*Z^2)*A[W])/(3*phi^2*Z) + 
     ((G - H + 3*W)*A[H]*A[W])/phi^2 + (6*(t - 2*W)*A[t]*A[W])/phi^2 + 
     ((48*W^2 + H*Z - 36*W*Z + Z^2)*A[W]^2)/(2*phi^2*Z) + 
     (8*W^2*xitildeW*(W - Z)*A[Wg])/(phi^2*Z) + 
     (2*W*(1 + xitildeW - xitildeZ)*A[W]*A[Wg])/phi^2 + 
     (W*(-4*W + W*xiA - W*xiZ + 3*Z - xiA*Z)*A[Wg]^2)/(phi^2*Z) + 
     (-(49*G^2*W^2 - 28*G*W^2*Wp + 3*G^2*W^2*xiA - 4*G*W^2*Wp*xiA + 
          44*G*W^3*xitildeW + 4*G*W^3*xiA*xitildeW + 12*G*W^3*xiW + 
          4*G*W^3*xiA*xiW - 49*G^2*W*Z - 14*G*W^2*Z + 28*G*W*Wp*Z + 
          8*W^2*Wp*Z - 3*G^2*W*xiA*Z + 4*G*W*Wp*xiA*Z - 44*G*W^2*xitildeW*Z - 
          8*W^3*xitildeW*Z - 4*G*W^2*xiA*xitildeW*Z - 12*G*W^2*xiW*Z - 
          4*G*W^2*xiA*xiW*Z - 7*G*Z^3 + 4*Wp*Z^3 - 4*W*xitildeW*Z^3)/
        (4*G*phi^2*Z) + (-15*G^2*W^2 + 36*G*W^2*Wp + 3*G^2*W^2*xiA - 
         4*G*W^2*Wp*xiA - 72*G*W^3*xiW + 48*W^3*Wp*xiW + 8*G*W^3*xiA*xiW + 
         16*W^3*Wp*xiA*xiW - 48*W^4*xiW^2 - 16*W^4*xiA*xiW^2 + 15*G^2*W*Z + 
         2*G*W^2*Z - 36*G*W*Wp*Z - 8*W^2*Wp*Z - 3*G^2*W*xiA*Z + 
         4*G*W*Wp*xiA*Z + 72*G*W^2*xiW*Z + 8*W^3*xiW*Z - 48*W^2*Wp*xiW*Z - 
         8*G*W^2*xiA*xiW*Z - 16*W^2*Wp*xiA*xiW*Z + 48*W^3*xiW^2*Z + 
         16*W^3*xiA*xiW^2*Z + G*Z^3 - 4*Wp*Z^3 + 4*W*xiW*Z^3)/
        (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*A[Wm] + 
     (-(13*G^2 - 13*G*H - 8*G*W - 12*G*Wp + 12*H*Wp + 12*G*W*xitildeW - 
          12*H*W*xitildeW)/(16*G*phi^2) + 
       ((5*G - 5*H + 8*W)*(G - 4*Wp + 4*W*xiW))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*A[H]*A[Wm] + 
     ((-3*t*(5*G - 4*Wp + 4*W*xitildeW))/(2*G*phi^2) + 
       (3*t*(G - 4*Wp + 4*W*xiW))/(2*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*
      A[t]*A[Wm] + (((G - 4*Wp + 4*W*xiW)*(-4*W^2 + 6*W^2*xiA - 2*W^2*xiZ + 
          2*H*Z + 3*W*Z - 6*W*xiA*Z + 2*W*xitildeZ*Z - 2*W*xiW*Z + 2*Z^2))/
        (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
       (4*G*W^2 - 6*G*W^2*xiA + 2*G*W^2*xiZ + 4*G^2*Z - 2*G*H*Z - 17*G*W*Z - 
         4*G*Wp*Z + 12*W*Wp*Z + 6*G*W*xiA*Z + 8*G*W*xitildeW*Z - 
         12*W^2*xitildeW*Z - 6*G*W*xitildeZ*Z + 2*G*W*xiW*Z - 2*G*Z^2)/
        (4*G*phi^2*Z))*A[W]*A[Wm] + 
     (-((3*G + 8*W*xitildeZ - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) + 
       (3*G^2 - 12*G*Wp - 12*G*W*xitildeW + 16*W*Wp*xitildeW - 
         16*W^2*xitildeW^2 + 8*G*W*xitildeZ + 20*G*W*xiW)/(16*G*phi^2))*A[Wg]*
      A[Wm] + (-(-128*G*W^2 + 15*G^2*Z - 13*G*H*Z + 112*G*W*Z - 4*G*Wp*Z + 
          8*H*Wp*Z + 4*G*W*xitildeW*Z - 12*H*W*xitildeW*Z + 
          16*W*Wp*xitildeW*Z - 16*W^2*xitildeW^2*Z + 4*G*W*xiW*Z + 
          4*H*W*xiW*Z)/(32*G*phi^2*Z) - (-128*G*W^2 + 256*W^2*Wp - 
         256*W^3*xiW + 17*G^2*Z - 19*G*H*Z + 144*G*W*Z - 28*G*Wp*Z + 
         8*H*Wp*Z - 256*W*Wp*Z + 24*G*W*xiW*Z - 8*H*W*xiW*Z + 256*W^2*xiW*Z + 
         48*W*Wp*xiW*Z - 48*W^2*xiW^2*Z - 16*G*Z^2)/
        (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*A[Wm]^2 + 
     (-(3*G^2*W^2 + 28*G*W^2*Wp + G^2*W^2*xiA + 4*G*W^2*Wp*xiA - 
          12*G*W^3*xitildeW - 4*G*W^3*xiA*xitildeW - 12*G*W^3*xiW - 
          4*G*W^3*xiA*xiW - 3*G^2*W*Z - 2*G*W^2*Z - 28*G*W*Wp*Z - 
          8*W^2*Wp*Z - G^2*W*xiA*Z - 4*G*W*Wp*xiA*Z + 12*G*W^2*xitildeW*Z + 
          8*W^3*xitildeW*Z + 4*G*W^2*xiA*xitildeW*Z + 12*G*W^2*xiW*Z + 
          4*G*W^2*xiA*xiW*Z - G*Z^3 - 4*Wp*Z^3 + 4*W*xitildeW*Z^3)/
        (4*G*phi^2*Z) + (3*G^2*W^2 - 36*G*W^2*Wp + G^2*W^2*xiA + 
         4*G*W^2*Wp*xiA + 24*G*W^3*xiW - 48*W^3*Wp*xiW + 8*G*W^3*xiA*xiW - 
         16*W^3*Wp*xiA*xiW + 48*W^4*xiW^2 + 16*W^4*xiA*xiW^2 - 3*G^2*W*Z - 
         2*G*W^2*Z + 36*G*W*Wp*Z + 8*W^2*Wp*Z - G^2*W*xiA*Z - 
         4*G*W*Wp*xiA*Z - 24*G*W^2*xiW*Z - 8*W^3*xiW*Z + 48*W^2*Wp*xiW*Z - 
         8*G*W^2*xiA*xiW*Z + 16*W^2*Wp*xiA*xiW*Z - 48*W^3*xiW^2*Z - 
         16*W^3*xiA*xiW^2*Z - G*Z^3 + 4*Wp*Z^3 - 4*W*xiW*Z^3)/
        (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*A[Wp] + 
     (-(11*G^2 - 11*G*H + 8*G*W + 12*G*Wp - 12*H*Wp - 12*G*W*xitildeW + 
          12*H*W*xitildeW)/(16*G*phi^2) - 
       ((5*G - 5*H + 8*W)*(G - 4*Wp + 4*W*xiW))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*A[H]*A[Wp] + 
     ((-3*t*(3*G + 4*Wp - 4*W*xitildeW))/(2*G*phi^2) - 
       (3*t*(G - 4*Wp + 4*W*xiW))/(2*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*
      A[t]*A[Wp] + (-((G - 4*Wp + 4*W*xiW)*(-4*W^2 + 6*W^2*xiA - 2*W^2*xiZ + 
           2*H*Z + 3*W*Z - 6*W*xiA*Z + 2*W*xitildeZ*Z - 2*W*xiW*Z + 2*Z^2))/
        (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
       (-4*G*W^2 + 6*G*W^2*xiA - 2*G*W^2*xiZ + 2*G*H*Z + G*W*Z + 4*G*Wp*Z - 
         12*W*Wp*Z - 6*G*W*xiA*Z + 12*W^2*xitildeW*Z - 2*G*W*xitildeZ*Z - 
         2*G*W*xiW*Z + 2*G*Z^2)/(4*G*phi^2*Z))*A[W]*A[Wp] + 
     (((3*G + 8*W*xitildeZ - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) - 
       (3*G^2 - 12*G*Wp + 20*G*W*xitildeW + 16*W*Wp*xitildeW - 
         16*W^2*xitildeW^2 - 24*G*W*xitildeZ - 12*G*W*xiW)/(16*G*phi^2))*
      A[Wg]*A[Wp] + ((-16*G*W^2*xiA + 16*G*W^2*xiZ + 6*G^2*Z + G*H*Z + 
         16*G*W*xiA*Z + 40*G*W*xitildeW*Z - 4*H*W*xitildeW*Z - 
         32*G*W*xitildeZ*Z - 16*G*W*xiW*Z + 4*H*W*xiW*Z)/(16*G*phi^2*Z) + 
       (G*(32*W^2 - 32*W^2*xiA + 10*G*Z - 17*H*Z - 16*W*Z + 32*W*xiA*Z + 
          8*W*xiW*Z - 16*Z^2))/(16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*
      A[Wm]*A[Wp] + ((3*G^2 + G*H + 16*G*W - 4*G*Wp + 8*H*Wp - 
         12*G*W*xitildeW - 4*H*W*xitildeW + 16*W*Wp*xitildeW - 
         16*W^2*xitildeW^2 - 28*G*W*xiW - 4*H*W*xiW)/(32*G*phi^2) - 
       (-256*W^2*Wp + 256*W^3*xiW + 3*G^2*Z - 15*G*H*Z + 16*G*W*Z + 
         28*G*Wp*Z - 8*H*Wp*Z + 256*W*Wp*Z - 8*G*W*xiW*Z + 8*H*W*xiW*Z - 
         256*W^2*xiW*Z - 48*W*Wp*xiW*Z + 48*W^2*xiW^2*Z - 16*G*Z^2)/
        (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*A[Wp]^2 + 
     ((72*G*W^2 - 192*t*W^2 + 216*W^3 - 72*G*W*Z + 240*t*W*Z - 72*W^2*Z + 
        64*nG*W^2*Z + 27*G*Z^2 + 9*H*Z^2 - 102*t*Z^2 + 30*W*Z^2 - 
        80*nG*W*Z^2 + 3*Z^3 + 40*nG*Z^3)*A[Z])/(9*phi^2*Z) + 
     ((G - H + 3*Z)*A[H]*A[Z])/(2*phi^2) - 
     (2*(32*W^2 - 40*W*Z + 17*Z^2)*A[t]*A[Z])/(3*phi^2*Z) - 
     ((-(G*W^2) + 2*G*W*Z - 24*W^2*Z - G*Z^2 + 8*W*Z^2 + Z^3)*A[W]*A[Z])/
      (phi^2*Z^2) + (2*W^2*A[Wg]*A[Z])/(phi^2*Z) + 
     (((G - 4*Wp + 4*W*xiW)*(3*G*W^2 + 4*W^3 - 4*W^3*xiW - 6*G*W*Z + 
          28*W^2*Z + 8*W^2*xiW*Z + 3*G*Z^2 - 28*W*Z^2 - 4*W*xiW*Z^2 - Z^3))/
        (8*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
       (3*G^2*W^2 - 4*G*W^3 - 4*G*W^2*Wp + 4*G*W^3*xitildeW + 4*G*W^3*xiW - 
         6*G^2*W*Z - 20*G*W^2*Z + 8*G*W*Wp*Z - 8*G*W^2*xitildeW*Z - 
         8*G*W^2*xiW*Z + 3*G^2*Z^2 + 28*G*W*Z^2 - 4*G*Wp*Z^2 + 
         4*G*W*xitildeW*Z^2 + 4*G*W*xiW*Z^2 - 17*G*Z^3 + 12*Wp*Z^3 - 
         12*W*xitildeW*Z^3)/(8*G*phi^2*Z^2))*A[Wm]*A[Z] + 
     (-((G - 4*Wp + 4*W*xiW)*(3*G*W^2 + 4*W^3 - 4*W^3*xiW - 6*G*W*Z + 
           28*W^2*Z + 8*W^2*xiW*Z + 3*G*Z^2 - 28*W*Z^2 - 4*W*xiW*Z^2 - Z^3))/
        (8*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
       (5*G^2*W^2 + 4*G*W^3 + 4*G*W^2*Wp - 4*G*W^3*xitildeW - 4*G*W^3*xiW - 
         10*G^2*W*Z + 36*G*W^2*Z - 8*G*W*Wp*Z + 8*G*W^2*xitildeW*Z + 
         8*G*W^2*xiW*Z + 5*G^2*Z^2 - 28*G*W*Z^2 + 4*G*Wp*Z^2 - 
         4*G*W*xitildeW*Z^2 - 4*G*W*xiW*Z^2 - 7*G*Z^3 - 12*Wp*Z^3 + 
         12*W*xitildeW*Z^3)/(8*G*phi^2*Z^2))*A[Wp]*A[Z] + 
     ((H - 2*Z)*A[Z]^2)/(4*phi^2) - (2*W*(-W + W*xitildeW - xitildeZ*Z)*A[W]*
       A[Zg])/(phi^2*Z) - (2*W^2*(1 + xiW)*A[Wg]*A[Zg])/(phi^2*Z) + 
     (((G - 4*Wp + 4*W*xiW)*(2*G*W - 16*W^2*xiW - G*Z + 8*W*xitildeZ*Z + 
          4*W*xiW*Z))/(16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
       (2*G^2*W - 8*G*W*Wp - 8*G*W^2*xitildeW - G^2*Z + 4*G*Wp*Z + 
         4*G*W*xitildeW*Z - 16*W*Wp*xitildeW*Z + 16*W^2*xitildeW^2*Z + 
         8*G*W*xitildeZ*Z - 4*G*W*xiW*Z)/(16*G*phi^2*Z))*A[Wm]*A[Zg] + 
     (-((G - 4*Wp + 4*W*xiW)*(2*G*W - 16*W^2*xiW - G*Z + 8*W*xitildeZ*Z + 
           4*W*xiW*Z))/(16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
       (2*G^2*W - 8*G*W*Wp + 24*G*W^2*xitildeW + 32*G*W^2*xiW - G^2*Z + 
         4*G*Wp*Z + 4*G*W*xitildeW*Z - 16*W*Wp*xitildeW*Z + 
         16*W^2*xitildeW^2*Z - 24*G*W*xitildeZ*Z - 4*G*W*xiW*Z)/
        (16*G*phi^2*Z))*A[Wp]*A[Zg] + 
     (((2*W^2 + Z^2)*(7*G + 4*xitildeZ*Z - 4*Zp))/(8*G*phi^2) + 
       ((2*W^2 + Z^2)*(G + 4*xiZ*Z - 4*Zp))/(8*phi^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)))*A[Zm] + (((5*G - 5*H + 8*Z)*(G + 4*xiZ*Z - 4*Zp))/
        (32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (13*G^2 - 13*G*H - 8*G*Z + 12*G*xitildeZ*Z - 12*H*xitildeZ*Z - 
         12*G*Zp + 12*H*Zp)/(32*G*phi^2))*A[H]*A[Zm] + 
     ((-3*t*(7*G + 4*xitildeZ*Z - 4*Zp))/(4*G*phi^2) - 
       (3*t*(G + 4*xiZ*Z - 4*Zp))/(4*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)))*
      A[t]*A[Zm] + (-((-(G*W^2) + 3*G*W*Z - 4*W^2*Z + 4*W^2*xitildeW*Z - 
           3*G*Z^2 + W*Z^2 - 8*W*xitildeW*Z^2 + 4*W*xiW*Z^2 - 4*W*xiZ*Z^2 + 
           4*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/(8*phi^2*Z^2*
         (G + 4*xitildeZ*Z - 4*xiZ*Z)) - (G^2*W^2 - 3*G^2*W*Z + 4*G*W^2*Z - 
         4*G*W^2*xitildeW*Z - 4*G*W^2*xitildeZ*Z + 3*G^2*Z^2 - 17*G*W*Z^2 - 
         8*G*W*xitildeW*Z^2 + 12*G*W*xitildeZ*Z^2 + 4*G*W*xiW*Z^2 - 
         4*G*W*xiZ*Z^2 + 4*G*xitildeZ*Z^3 - 12*W*xitildeZ*Z^3 + 4*G*xiZ*Z^3 + 
         4*G*W^2*Zp - 4*G*W*Z*Zp - 4*G*Z^2*Zp + 12*W*Z^2*Zp)/(8*G*phi^2*Z^2))*
      A[W]*A[Zm] + (-(W^2*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
        (16*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (W^2*(-G^2 + 4*G*xitildeZ*Z - 12*G*xiZ*Z + 16*xitildeZ^2*Z^2 + 
          4*G*Zp - 16*xitildeZ*Z*Zp))/(16*G*phi^2*Z^2))*A[Wg]*A[Zm] + 
     (((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 12*G*W*Z - 
          16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 8*W*xiW*Z^2 + 
          16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) - ((4*G^2*W^2 - 8*G*W^3 - 8*G*W^2*Wp + 8*G*W^3*xitildeW + 
          8*G*W^3*xiW - 12*G^2*W*Z + 48*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
          8*G*W^2*xiZ*Z + 15*G^2*Z^2 - 7*G*H*Z^2 - 56*G*W*Z^2 + 12*G*Wp*Z^2 + 
          4*H*Wp*Z^2 + 32*W*Wp*Z^2 + 36*G*W*xitildeW*Z^2 - 
          4*H*W*xitildeW*Z^2 - 32*W^2*xitildeW*Z^2 + 32*W*Wp*xitildeW*Z^2 - 
          32*W^2*xitildeW^2*Z^2 - 24*G*W*xiW*Z^2 - 32*W*Wp*xiW*Z^2 + 
          32*W^2*xitildeW*xiW*Z^2 + 16*G*W*xiZ*Z^2 - 8*G*xiZ*Z^3 - 
          32*Wp*xiZ*Z^3 + 32*W*xitildeW*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       ((G - 4*Wp + 4*W*xiW)*(4*G^2*W^2 + 8*G*W^3 - 8*G*W^3*xiW - 
          12*G^2*W*Z - 16*G*W^2*Z - 16*G*W^2*xitildeZ*Z - 32*W^3*xitildeZ*Z + 
          32*W^3*xitildeZ*xiW*Z - 24*G*W^2*xiZ*Z + 23*G^2*Z^2 - 7*G*H*Z^2 - 
          8*G*W*Z^2 + 64*G*W*xitildeZ*Z^2 + 32*W^2*xitildeZ^2*Z^2 - 
          8*G*W*xiW*Z^2 - 64*W^2*xitildeZ*xiW*Z^2 - 16*G*W*xiZ*Z^2 + 
          12*G*xitildeZ*Z^3 - 4*H*xitildeZ*Z^3 + 32*W*xitildeZ*xiW*Z^3 + 
          8*G*xiZ*Z^3 + 32*G*W^2*Zp + 32*W^3*Zp - 32*W^3*xiW*Zp - 
          32*G*W*Z*Zp - 32*W^2*xitildeZ*Z*Zp + 64*W^2*xiW*Z*Zp - 
          12*G*Z^2*Zp + 4*H*Z^2*Zp - 32*W*xiW*Z^2*Zp))/
        (128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
       (-4*G^3*W^2 + 8*G^2*W^3 + 8*G^2*W^2*Wp - 8*G^2*W^3*xitildeW - 
         8*G^2*W^3*xiW + 12*G^3*W*Z - 48*G^2*W^2*Z + 32*G^2*W^2*xitildeW*Z + 
         16*G^2*W^2*xitildeZ*Z - 32*G*W^3*xitildeZ*Z - 32*G*W^2*Wp*xitildeZ*
          Z + 32*G*W^3*xitildeW*xitildeZ*Z + 32*G*W^3*xitildeZ*xiW*Z + 
         24*G^2*W^2*xiZ*Z + 33*G^3*Z^2 - 49*G^2*H*Z^2 - 56*G^2*W*Z^2 - 
         12*G^2*Wp*Z^2 + 28*G*H*Wp*Z^2 + 32*G*W*Wp*Z^2 + 
         28*G^2*W*xitildeW*Z^2 - 28*G*H*W*xitildeW*Z^2 - 
         32*G*W^2*xitildeW*Z^2 + 96*G*W*Wp*xitildeW*Z^2 - 
         96*G*W^2*xitildeW^2*Z^2 - 64*G^2*W*xitildeZ*Z^2 + 
         64*G*W*Wp*xitildeZ*Z^2 - 64*G*W^2*xitildeW*xitildeZ*Z^2 - 
         32*G*W^2*xitildeZ^2*Z^2 - 24*G^2*W*xiW*Z^2 - 32*G*W*Wp*xiW*Z^2 + 
         32*G*W^2*xitildeW*xiW*Z^2 - 64*G*W^2*xitildeZ*xiW*Z^2 + 
         16*G^2*W*xiZ*Z^2 + 20*G^2*xitildeZ*Z^3 - 28*G*H*xitildeZ*Z^3 - 
         48*G*Wp*xitildeZ*Z^3 + 16*H*Wp*xitildeZ*Z^3 + 48*G*W*xitildeW*
          xitildeZ*Z^3 - 16*H*W*xitildeW*xitildeZ*Z^3 + 32*G*W*xitildeZ*xiW*
          Z^3 - 8*G^2*xiZ*Z^3 - 32*G*Wp*xiZ*Z^3 + 32*G*W*xitildeW*xiZ*Z^3 - 
         32*G^2*W^2*Zp + 32*G*W^3*Zp + 32*G*W^2*Wp*Zp - 
         32*G*W^3*xitildeW*Zp - 32*G*W^3*xiW*Zp + 32*G^2*W*Z*Zp - 
         64*G*W*Wp*Z*Zp + 64*G*W^2*xitildeW*Z*Zp + 32*G*W^2*xitildeZ*Z*Zp + 
         64*G*W^2*xiW*Z*Zp - 20*G^2*Z^2*Zp + 28*G*H*Z^2*Zp + 48*G*Wp*Z^2*Zp - 
         16*H*Wp*Z^2*Zp - 48*G*W*xitildeW*Z^2*Zp + 16*H*W*xitildeW*Z^2*Zp - 
         32*G*W*xiW*Z^2*Zp)/(128*G^2*phi^2*Z^2))*A[Wm]*A[Zm] + 
     (-((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 12*G*W*Z - 
           16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 8*W*xiW*Z^2 + 
           16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) - ((4*G^2*W^2 + 8*G*W^3 + 8*G*W^2*Wp - 8*G*W^3*xitildeW - 
          8*G*W^3*xiW - 36*G^2*W*Z + 16*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
          24*G*W^2*xiZ*Z + 41*G^2*Z^2 - G*H*Z^2 - 8*G*W*Z^2 - 12*G*Wp*Z^2 - 
          4*H*Wp*Z^2 - 32*W*Wp*Z^2 + 92*G*W*xitildeW*Z^2 + 
          4*H*W*xitildeW*Z^2 + 32*W^2*xitildeW*Z^2 - 32*W*Wp*xitildeW*Z^2 + 
          32*W^2*xitildeW^2*Z^2 - 40*G*W*xiW*Z^2 + 32*W*Wp*xiW*Z^2 - 
          32*W^2*xitildeW*xiW*Z^2 + 48*G*W*xiZ*Z^2 - 56*G*xiZ*Z^3 + 
          32*Wp*xiZ*Z^3 - 32*W*xitildeW*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       ((G - 4*Wp + 4*W*xiW)*(4*G^2*W^2 + 8*G*W^3 - 8*G*W^3*xiW - 
          12*G^2*W*Z - 16*G*W^2*Z - 16*G*W^2*xitildeZ*Z - 32*W^3*xitildeZ*Z + 
          32*W^3*xitildeZ*xiW*Z - 24*G*W^2*xiZ*Z + 23*G^2*Z^2 - 7*G*H*Z^2 - 
          8*G*W*Z^2 + 64*G*W*xitildeZ*Z^2 + 32*W^2*xitildeZ^2*Z^2 - 
          8*G*W*xiW*Z^2 - 64*W^2*xitildeZ*xiW*Z^2 - 16*G*W*xiZ*Z^2 + 
          12*G*xitildeZ*Z^3 - 4*H*xitildeZ*Z^3 + 32*W*xitildeZ*xiW*Z^3 + 
          8*G*xiZ*Z^3 + 32*G*W^2*Zp + 32*W^3*Zp - 32*W^3*xiW*Zp - 
          32*G*W*Z*Zp - 32*W^2*xitildeZ*Z*Zp + 64*W^2*xiW*Z*Zp - 
          12*G*Z^2*Zp + 4*H*Z^2*Zp - 32*W*xiW*Z^2*Zp))/
        (128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
       (4*G^3*W^2 + 8*G^2*W^3 + 8*G^2*W^2*Wp - 8*G^2*W^3*xitildeW - 
         8*G^2*W^3*xiW - 36*G^3*W*Z + 16*G^2*W^2*Z - 32*G^2*W^2*xitildeW*Z - 
         16*G^2*W^2*xitildeZ*Z - 32*G*W^3*xitildeZ*Z - 32*G*W^2*Wp*xitildeZ*
          Z + 32*G*W^3*xitildeW*xitildeZ*Z + 32*G*W^3*xitildeZ*xiW*Z - 
         72*G^2*W^2*xiZ*Z + 25*G^3*Z^2 + 7*G^2*H*Z^2 + 8*G^2*W*Z^2 - 
         12*G^2*Wp*Z^2 + 28*G*H*Wp*Z^2 + 32*G*W*Wp*Z^2 - 
         100*G^2*W*xitildeW*Z^2 - 28*G*H*W*xitildeW*Z^2 - 
         32*G*W^2*xitildeW*Z^2 + 96*G*W*Wp*xitildeW*Z^2 - 
         96*G*W^2*xitildeW^2*Z^2 + 128*G^2*W*xitildeZ*Z^2 + 
         64*G*W*Wp*xitildeZ*Z^2 - 64*G*W^2*xitildeW*xitildeZ*Z^2 + 
         96*G*W^2*xitildeZ^2*Z^2 + 40*G^2*W*xiW*Z^2 - 32*G*W*Wp*xiW*Z^2 + 
         32*G*W^2*xitildeW*xiW*Z^2 - 64*G*W^2*xitildeZ*xiW*Z^2 - 
         48*G^2*W*xiZ*Z^2 + 52*G^2*xitildeZ*Z^3 + 4*G*H*xitildeZ*Z^3 - 
         48*G*Wp*xitildeZ*Z^3 + 16*H*Wp*xitildeZ*Z^3 + 48*G*W*xitildeW*
          xitildeZ*Z^3 - 16*H*W*xitildeW*xitildeZ*Z^3 + 32*G*W*xitildeZ*xiW*
          Z^3 + 56*G^2*xiZ*Z^3 - 32*G*Wp*xiZ*Z^3 + 32*G*W*xitildeW*xiZ*Z^3 + 
         64*G^2*W^2*Zp + 32*G*W^3*Zp + 32*G*W^2*Wp*Zp - 
         32*G*W^3*xitildeW*Zp - 32*G*W^3*xiW*Zp - 32*G^2*W*Z*Zp - 
         64*G*W*Wp*Z*Zp + 64*G*W^2*xitildeW*Z*Zp - 96*G*W^2*xitildeZ*Z*Zp + 
         64*G*W^2*xiW*Z*Zp - 52*G^2*Z^2*Zp - 4*G*H*Z^2*Zp + 48*G*Wp*Z^2*Zp - 
         16*H*Wp*Z^2*Zp - 48*G*W*xitildeW*Z^2*Zp + 16*H*W*xitildeW*Z^2*Zp - 
         32*G*W*xiW*Z^2*Zp)/(128*G^2*phi^2*Z^2))*A[Wp]*A[Zm] + 
     (-((G - 4*H + Z + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
        (16*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (7*G^2 - 4*G*H - 17*G*Z + 4*G*xitildeZ*Z + 4*G*xiZ*Z - 
         12*xitildeZ*Z^2 - 4*G*Zp + 12*Z*Zp)/(16*G*phi^2))*A[Z]*A[Zm] + 
     (-(15*G^2 - 13*G*H + 4*G*xitildeZ*Z - 12*H*xitildeZ*Z - 12*G*xiZ*Z + 
          4*H*xiZ*Z + 8*G*Zp + 8*H*Zp)/(128*G*phi^2) - 
       (33*G^2 - 35*G*H + 56*G*xiZ*Z - 8*H*xiZ*Z - 64*xiZ^2*Z^2 - 56*G*Zp + 
         8*H*Zp + 64*xiZ*Z*Zp)/(128*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)))*
      A[Zm]^2 + (-((2*W^2 + Z^2)*(G + 4*xiZ*Z - 4*Zp))/
        (8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       ((2*W^2 + Z^2)*(G - 4*xitildeZ*Z + 4*Zp))/(8*G*phi^2))*A[Zp] + 
     (-((5*G - 5*H + 8*Z)*(G + 4*xiZ*Z - 4*Zp))/
        (32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (11*G^2 - 11*G*H + 8*G*Z - 12*G*xitildeZ*Z + 12*H*xitildeZ*Z + 
         12*G*Zp - 12*H*Zp)/(32*G*phi^2))*A[H]*A[Zp] + 
     ((3*t*(G + 4*xiZ*Z - 4*Zp))/(4*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (3*t*(G - 4*xitildeZ*Z + 4*Zp))/(4*G*phi^2))*A[t]*A[Zp] + 
     (((-(G*W^2) + 3*G*W*Z - 4*W^2*Z + 4*W^2*xitildeW*Z - 3*G*Z^2 + W*Z^2 - 
          8*W*xitildeW*Z^2 + 4*W*xiW*Z^2 - 4*W*xiZ*Z^2 + 4*xiZ*Z^3)*
         (G + 4*xiZ*Z - 4*Zp))/(8*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       (-7*G^2*W^2 + 13*G^2*W*Z - 12*G*W^2*Z + 12*G*W^2*xitildeW*Z - 
         4*G*W^2*xitildeZ*Z - 5*G^2*Z^2 + 7*G*W*Z^2 - 8*G*W*xitildeW*Z^2 - 
         4*G*W*xitildeZ*Z^2 + 4*G*W*xiW*Z^2 - 4*G*W*xiZ*Z^2 + 
         4*G*xitildeZ*Z^3 - 12*W*xitildeZ*Z^3 + 4*G*xiZ*Z^3 + 4*G*W^2*Zp - 
         4*G*W*Z*Zp - 4*G*Z^2*Zp + 12*W*Z^2*Zp)/(8*G*phi^2*Z^2))*A[W]*A[Zp] + 
     ((W^2*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/(16*phi^2*Z^2*
         (G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       (W^2*(-G^2 + 4*G*xitildeZ*Z + 20*G*xiZ*Z + 16*xitildeZ^2*Z^2 + 
          4*G*Zp - 16*xitildeZ*Z*Zp))/(16*G*phi^2*Z^2))*A[Wg]*A[Zp] + 
     (-((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 12*G*W*Z - 
           16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 8*W*xiW*Z^2 + 
           16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) + ((4*G^2*W^2 - 8*G*W^3 - 8*G*W^2*Wp + 8*G*W^3*xitildeW + 
          8*G*W^3*xiW - 12*G^2*W*Z + 48*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
          8*G*W^2*xiZ*Z + 15*G^2*Z^2 - 7*G*H*Z^2 - 56*G*W*Z^2 + 12*G*Wp*Z^2 + 
          4*H*Wp*Z^2 + 32*W*Wp*Z^2 + 36*G*W*xitildeW*Z^2 - 
          4*H*W*xitildeW*Z^2 - 32*W^2*xitildeW*Z^2 + 32*W*Wp*xitildeW*Z^2 - 
          32*W^2*xitildeW^2*Z^2 - 24*G*W*xiW*Z^2 - 32*W*Wp*xiW*Z^2 + 
          32*W^2*xitildeW*xiW*Z^2 + 16*G*W*xiZ*Z^2 - 8*G*xiZ*Z^3 - 
          32*Wp*xiZ*Z^3 + 32*W*xitildeW*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       ((G - 4*Wp + 4*W*xiW)*(44*G^2*W^2 + 56*G*W^3 - 56*G*W^3*xiW - 
          68*G^2*W*Z - 48*G*W^2*Z + 16*G*W^2*xitildeZ*Z + 32*W^3*xitildeZ*Z + 
          64*G*W^2*xiW*Z - 32*W^3*xitildeZ*xiW*Z - 40*G*W^2*xiZ*Z + 
          25*G^2*Z^2 - G*H*Z^2 + 8*G*W*Z^2 - 32*W^2*xitildeZ^2*Z^2 - 
          24*G*W*xiW*Z^2 + 64*W^2*xitildeZ*xiW*Z^2 + 16*G*W*xiZ*Z^2 - 
          12*G*xitildeZ*Z^3 + 4*H*xitildeZ*Z^3 - 32*W*xitildeZ*xiW*Z^3 - 
          8*G*xiZ*Z^3 - 32*G*W^2*Zp - 32*W^3*Zp + 32*W^3*xiW*Zp + 
          32*G*W*Z*Zp + 32*W^2*xitildeZ*Z*Zp - 64*W^2*xiW*Z*Zp + 
          12*G*Z^2*Zp - 4*H*Z^2*Zp + 32*W*xiW*Z^2*Zp))/
        (128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
       (44*G^3*W^2 - 56*G^2*W^3 - 56*G^2*W^2*Wp + 56*G^2*W^3*xitildeW + 
         56*G^2*W^3*xiW - 68*G^3*W*Z + 144*G^2*W^2*Z + 64*G^2*W*Wp*Z - 
         160*G^2*W^2*xitildeW*Z + 16*G^2*W^2*xitildeZ*Z - 
         32*G*W^3*xitildeZ*Z - 32*G*W^2*Wp*xitildeZ*Z + 
         32*G*W^3*xitildeW*xitildeZ*Z - 64*G^2*W^2*xiW*Z + 
         32*G*W^3*xitildeZ*xiW*Z - 40*G^2*W^2*xiZ*Z + 17*G^3*Z^2 + 
         7*G^2*H*Z^2 - 56*G^2*W*Z^2 - 12*G^2*Wp*Z^2 - 4*G*H*Wp*Z^2 + 
         32*G*W*Wp*Z^2 + 92*G^2*W*xitildeW*Z^2 + 4*G*H*W*xitildeW*Z^2 - 
         32*G*W^2*xitildeW*Z^2 - 32*G*W*Wp*xitildeW*Z^2 + 
         32*G*W^2*xitildeW^2*Z^2 + 64*G*W*Wp*xitildeZ*Z^2 - 
         64*G*W^2*xitildeW*xitildeZ*Z^2 - 32*G*W^2*xitildeZ^2*Z^2 + 
         8*G^2*W*xiW*Z^2 - 32*G*W*Wp*xiW*Z^2 + 32*G*W^2*xitildeW*xiW*Z^2 - 
         64*G*W^2*xitildeZ*xiW*Z^2 + 16*G^2*W*xiZ*Z^2 + 20*G^2*xitildeZ*Z^3 - 
         28*G*H*xitildeZ*Z^3 - 48*G*Wp*xitildeZ*Z^3 + 16*H*Wp*xitildeZ*Z^3 + 
         48*G*W*xitildeW*xitildeZ*Z^3 - 16*H*W*xitildeW*xitildeZ*Z^3 + 
         32*G*W*xitildeZ*xiW*Z^3 - 8*G^2*xiZ*Z^3 - 32*G*Wp*xiZ*Z^3 + 
         32*G*W*xitildeW*xiZ*Z^3 - 32*G^2*W^2*Zp + 32*G*W^3*Zp + 
         32*G*W^2*Wp*Zp - 32*G*W^3*xitildeW*Zp - 32*G*W^3*xiW*Zp + 
         32*G^2*W*Z*Zp - 64*G*W*Wp*Z*Zp + 64*G*W^2*xitildeW*Z*Zp + 
         32*G*W^2*xitildeZ*Z*Zp + 64*G*W^2*xiW*Z*Zp - 20*G^2*Z^2*Zp + 
         28*G*H*Z^2*Zp + 48*G*Wp*Z^2*Zp - 16*H*Wp*Z^2*Zp - 
         48*G*W*xitildeW*Z^2*Zp + 16*H*W*xitildeW*Z^2*Zp - 32*G*W*xiW*Z^2*Zp)/
        (128*G^2*phi^2*Z^2))*A[Wm]*A[Zp] + 
     (((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 12*G*W*Z - 
          16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 8*W*xiW*Z^2 + 
          16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) + ((4*G^2*W^2 + 8*G*W^3 + 8*G*W^2*Wp - 8*G*W^3*xitildeW - 
          8*G*W^3*xiW - 36*G^2*W*Z + 16*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
          24*G*W^2*xiZ*Z + 41*G^2*Z^2 - G*H*Z^2 - 8*G*W*Z^2 - 12*G*Wp*Z^2 - 
          4*H*Wp*Z^2 - 32*W*Wp*Z^2 + 92*G*W*xitildeW*Z^2 + 
          4*H*W*xitildeW*Z^2 + 32*W^2*xitildeW*Z^2 - 32*W*Wp*xitildeW*Z^2 + 
          32*W^2*xitildeW^2*Z^2 - 40*G*W*xiW*Z^2 + 32*W*Wp*xiW*Z^2 - 
          32*W^2*xitildeW*xiW*Z^2 + 48*G*W*xiZ*Z^2 - 56*G*xiZ*Z^3 + 
          32*Wp*xiZ*Z^3 - 32*W*xitildeW*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
        (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       ((G - 4*Wp + 4*W*xiW)*(44*G^2*W^2 + 56*G*W^3 - 56*G*W^3*xiW - 
          68*G^2*W*Z - 48*G*W^2*Z + 16*G*W^2*xitildeZ*Z + 32*W^3*xitildeZ*Z + 
          64*G*W^2*xiW*Z - 32*W^3*xitildeZ*xiW*Z - 40*G*W^2*xiZ*Z + 
          25*G^2*Z^2 - G*H*Z^2 + 8*G*W*Z^2 - 32*W^2*xitildeZ^2*Z^2 - 
          24*G*W*xiW*Z^2 + 64*W^2*xitildeZ*xiW*Z^2 + 16*G*W*xiZ*Z^2 - 
          12*G*xitildeZ*Z^3 + 4*H*xitildeZ*Z^3 - 32*W*xitildeZ*xiW*Z^3 - 
          8*G*xiZ*Z^3 - 32*G*W^2*Zp - 32*W^3*Zp + 32*W^3*xiW*Zp + 
          32*G*W*Z*Zp + 32*W^2*xitildeZ*Z*Zp - 64*W^2*xiW*Z*Zp + 
          12*G*Z^2*Zp - 4*H*Z^2*Zp + 32*W*xiW*Z^2*Zp))/
        (128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
       (76*G^3*W^2 + 56*G^2*W^3 + 56*G^2*W^2*Wp - 56*G^2*W^3*xitildeW - 
         56*G^2*W^3*xiW - 140*G^3*W*Z + 48*G^2*W^2*Z - 64*G^2*W*Wp*Z - 
         32*G^2*W^2*xitildeW*Z + 16*G^2*W^2*xitildeZ*Z + 
         32*G*W^3*xitildeZ*Z + 32*G*W^2*Wp*xitildeZ*Z - 
         32*G*W^3*xitildeW*xitildeZ*Z + 64*G^2*W^2*xiW*Z - 
         32*G*W^3*xitildeZ*xiW*Z - 120*G^2*W^2*xiZ*Z + 55*G^3*Z^2 + 
         G^2*H*Z^2 - 8*G^2*W*Z^2 + 12*G^2*Wp*Z^2 + 4*G*H*Wp*Z^2 - 
         32*G*W*Wp*Z^2 + 36*G^2*W*xitildeW*Z^2 - 4*G*H*W*xitildeW*Z^2 + 
         32*G*W^2*xitildeW*Z^2 + 32*G*W*Wp*xitildeW*Z^2 - 
         32*G*W^2*xitildeW^2*Z^2 + 64*G^2*W*xitildeZ*Z^2 - 
         64*G*W*Wp*xitildeZ*Z^2 + 64*G*W^2*xitildeW*xitildeZ*Z^2 - 
         96*G*W^2*xitildeZ^2*Z^2 - 72*G^2*W*xiW*Z^2 + 32*G*W*Wp*xiW*Z^2 - 
         32*G*W^2*xitildeW*xiW*Z^2 + 64*G*W^2*xitildeZ*xiW*Z^2 + 
         48*G^2*W*xiZ*Z^2 - 52*G^2*xitildeZ*Z^3 - 4*G*H*xitildeZ*Z^3 + 
         48*G*Wp*xitildeZ*Z^3 - 16*H*Wp*xitildeZ*Z^3 - 48*G*W*xitildeW*
          xitildeZ*Z^3 + 16*H*W*xitildeW*xitildeZ*Z^3 - 32*G*W*xitildeZ*xiW*
          Z^3 - 56*G^2*xiZ*Z^3 + 32*G*Wp*xiZ*Z^3 - 32*G*W*xitildeW*xiZ*Z^3 - 
         64*G^2*W^2*Zp - 32*G*W^3*Zp - 32*G*W^2*Wp*Zp + 
         32*G*W^3*xitildeW*Zp + 32*G*W^3*xiW*Zp + 32*G^2*W*Z*Zp + 
         64*G*W*Wp*Z*Zp - 64*G*W^2*xitildeW*Z*Zp + 96*G*W^2*xitildeZ*Z*Zp - 
         64*G*W^2*xiW*Z*Zp + 52*G^2*Z^2*Zp + 4*G*H*Z^2*Zp - 48*G*Wp*Z^2*Zp + 
         16*H*Wp*Z^2*Zp + 48*G*W*xitildeW*Z^2*Zp - 16*H*W*xitildeW*Z^2*Zp + 
         32*G*W*xiW*Z^2*Zp)/(128*G^2*phi^2*Z^2))*A[Wp]*A[Zp] + 
     (((G - 4*H + Z + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
        (16*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (G^2 + 4*G*H - 7*G*Z - 4*G*xitildeZ*Z - 4*G*xiZ*Z + 12*xitildeZ*Z^2 + 
         4*G*Zp - 12*Z*Zp)/(16*G*phi^2))*A[Z]*A[Zp] + 
     ((G*(19*G - 33*H + 16*xiZ*Z))/(64*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       (13*G^2 + G*H + 12*G*xitildeZ*Z - 4*H*xitildeZ*Z + 4*G*xiZ*Z + 
         4*H*xiZ*Z)/(64*G*phi^2))*A[Zm]*A[Zp] + 
     ((5*G^2 + G*H - 20*G*xitildeZ*Z - 4*H*xitildeZ*Z - 20*G*xiZ*Z - 
         4*H*xiZ*Z + 8*G*Zp + 8*H*Zp)/(128*G*phi^2) - 
       (5*G^2 - 31*G*H - 24*G*xiZ*Z + 8*H*xiZ*Z + 64*xiZ^2*Z^2 + 56*G*Zp - 
         8*H*Zp - 64*xiZ*Z*Zp)/(128*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)))*
      A[Zp]^2 - (4*(-3 + 4*nG)*W^2*I2[0, 0, W])/phi^2 - 
     ((-32*W^2 + 64*nG*W^2 + 40*W*Z - 80*nG*W*Z - 17*Z^2 + 40*nG*Z^2)*
       I2[0, 0, Z])/(3*phi^2) + (6*(t - W)*(t + 2*W)*I2[0, t, W])/phi^2 + 
     ((3*t*(-7*G + 4*t + 4*Wp - 4*W*xitildeW - 4*W*xiW))/(4*phi^2) + 
       (3*t*(-G + 4*t - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
        (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*I2[0, t, Wm] + 
     ((-3*t*(G + 4*t + 4*Wp - 4*W*xitildeW - 4*W*xiW))/(4*phi^2) - 
       (3*t*(-G + 4*t - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
        (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*I2[0, t, Wp] - 
     (2*W^2*(-1 + xitildeW)^2*(W - Z)*I2[0, W, Wg])/(phi^2*Z) + 
     (((G^2 - 92*G*W + 160*W^2 - 4*G*Wp + 80*W*Wp + 84*G*W*xiA + 48*W^2*xiA - 
          48*W*Wp*xiA + 60*G*W*xitildeW - 144*W^2*xitildeW - 
          48*W*Wp*xitildeW + 48*W^2*xiA*xitildeW + 80*W^2*xitildeW^2 - 
          48*G*W*xiW - 16*W^2*xiW + 16*W*Wp*xiW + 48*W^2*xiA*xiW - 
          16*W^2*xitildeW*xiW - 16*W^2*xiW^2)*(W - Z))/(32*phi^2*Z) - 
       ((G - 4*Wp + 4*W*xiW)*(G^2 + 4*G*W - 128*W^2 - 12*G*W*xiA - 
          48*W^2*xiA + 8*G*W*xiW + 16*W^2*xiW - 48*W^2*xiA*xiW + 
          16*W^2*xiW^2)*(W - Z))/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*
      I2[0, W, Wm] + 
     (-((G^2 + 4*G*W + 96*W^2 - 4*G*Wp + 80*W*Wp - 12*G*W*xiA + 48*W^2*xiA - 
           48*W*Wp*xiA - 4*G*W*xitildeW - 16*W^2*xitildeW - 
           48*W*Wp*xitildeW + 48*W^2*xiA*xitildeW + 16*W^2*xitildeW^2 + 
           16*G*W*xiW - 16*W^2*xiW + 16*W*Wp*xiW + 48*W^2*xiA*xiW - 
           16*W^2*xitildeW*xiW - 16*W^2*xiW^2)*(W - Z))/(32*phi^2*Z) + 
       ((G - 4*Wp + 4*W*xiW)*(G^2 + 4*G*W - 128*W^2 - 12*G*W*xiA - 
          48*W^2*xiA + 8*G*W*xiW + 16*W^2*xiW - 48*W^2*xiA*xiW + 
          16*W^2*xiW^2)*(W - Z))/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*
      I2[0, W, Wp] + (-(G*(G - 8*W*xiW)*(G - 4*Wp + 4*W*xiW)*(W - Z))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
       ((-G^2 + 4*G*Wp + 4*G*W*xitildeW - 16*W*Wp*xitildeW + 
          16*W^2*xitildeW^2 - 16*W*Wp*xiW + 16*W^2*xitildeW*xiW)*(W - Z))/
        (16*phi^2*Z))*I2[0, Wg, Wm] + 
     ((G*(G - 8*W*xiW)*(G - 4*Wp + 4*W*xiW)*(W - Z))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
       ((-G^2 + 4*G*Wp + 4*G*W*xitildeW - 16*W*Wp*xitildeW + 
          16*W^2*xitildeW^2 - 16*W*Wp*xiW + 16*W^2*xitildeW*xiW)*(W - Z))/
        (16*phi^2*Z))*I2[0, Wg, Wp] + 
     (-(G*W*(-3 + 5*xiA + 4*xitildeW - 4*xiW)*(W - Z))/(2*phi^2*Z) - 
       (G*W*(-3 + xiA)*(G + 4*W*xiW)*(W - Z))/(2*phi^2*(G + 4*W*xitildeW - 
          4*W*xiW)*Z))*I2[0, Wm, Wp] - (3*(G - H)^2*I2[H, H, H])/(4*phi^2) - 
     (3*(H - 4*t)*t*I2[H, t, t])/phi^2 - ((H^2 - 4*H*W + 12*W^2)*I2[H, W, W])/
      (2*phi^2) + (-((G - 4*Wp + 4*W*xiW)*(G^2 - 8*G*H + 16*H^2 - 8*G*W - 
           32*H*W + 16*W^2 + 8*G*W*xiW - 32*H*W*xiW - 32*W^2*xiW + 
           16*W^2*xiW^2))/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) - 
       (31*G^2 - 56*G*H + 16*H^2 - 56*G*W - 32*H*W + 16*W^2 - 28*G*Wp + 
         32*H*Wp + 32*W*Wp + 68*G*W*xitildeW - 32*H*W*xitildeW - 
         32*W^2*xitildeW - 16*W*Wp*xitildeW + 16*W^2*xitildeW^2 + 
         16*G*W*xiW - 32*H*W*xiW - 32*W^2*xiW - 16*W*Wp*xiW + 
         16*W^2*xitildeW*xiW + 16*W^2*xiW^2)/(32*phi^2))*I2[H, W, Wm] + 
     (-(G^2 - 8*G*H - 16*H^2 - 8*G*W + 32*H*W - 16*W^2 + 28*G*Wp - 32*H*Wp - 
          32*W*Wp - 4*G*W*xitildeW + 32*H*W*xitildeW + 32*W^2*xitildeW + 
          16*W*Wp*xitildeW - 16*W^2*xitildeW^2 - 16*G*W*xiW + 32*H*W*xiW + 
          32*W^2*xiW + 16*W*Wp*xiW - 16*W^2*xitildeW*xiW - 16*W^2*xiW^2)/
        (32*phi^2) + ((G - 4*Wp + 4*W*xiW)*(G^2 - 8*G*H + 16*H^2 - 8*G*W - 
          32*H*W + 16*W^2 + 8*G*W*xiW - 32*H*W*xiW - 32*W^2*xiW + 
          16*W^2*xiW^2))/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*
      I2[H, W, Wp] + (W^2*xitildeW^2*I2[H, Wg, Wg])/phi^2 + 
     (-((G - 2*H + 2*W*xiW)*(5*G^2 - 4*G*H - 12*G*Wp + 12*G*W*xiW + 
           16*W*Wp*xiW - 16*W^2*xiW^2))/(16*phi^2*(G + 4*W*xitildeW - 
          4*W*xiW)) - (3*G^2 - 2*G*H + 4*G*Wp - 8*H*Wp - 12*G*W*xitildeW + 
         8*H*W*xitildeW + 8*W^2*xitildeW^2 - 2*G*W*xiW + 8*H*W*xiW + 
         8*W*Wp*xiW - 8*W^2*xitildeW*xiW - 8*W^2*xiW^2)/(16*phi^2))*
      I2[H, Wm, Wm] + ((G*(3*G - 4*H + 4*W*xitildeW))/(4*phi^2) + 
       (G*(G - 2*H + 2*W*xiW)^2)/(4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)))*
      I2[H, Wm, Wp] + (((G - 2*H + 2*W*xiW)*(G^2 + 4*G*H - 12*G*Wp + 
          4*G*W*xiW + 16*W*Wp*xiW - 16*W^2*xiW^2))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) - 
       (G^2 + 2*G*H - 4*G*Wp + 8*H*Wp - 4*G*W*xitildeW - 8*H*W*xitildeW + 
         8*W^2*xitildeW^2 + 2*G*W*xiW - 8*H*W*xiW - 8*W*Wp*xiW + 
         8*W^2*xitildeW*xiW + 8*W^2*xiW^2)/(16*phi^2))*I2[H, Wp, Wp] - 
     ((H^2 - 4*H*Z + 12*Z^2)*I2[H, Z, Z])/(4*phi^2) + 
     (-((G^2 - 8*G*H + 16*H^2 - 8*G*Z - 32*H*Z + 8*G*xiZ*Z - 32*H*xiZ*Z + 
           16*Z^2 - 32*xiZ*Z^2 + 16*xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
        (64*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (31*G^2 - 56*G*H + 16*H^2 - 56*G*Z - 32*H*Z + 68*G*xitildeZ*Z - 
         32*H*xitildeZ*Z + 16*G*xiZ*Z - 32*H*xiZ*Z + 16*Z^2 - 
         32*xitildeZ*Z^2 + 16*xitildeZ^2*Z^2 - 32*xiZ*Z^2 + 
         16*xitildeZ*xiZ*Z^2 + 16*xiZ^2*Z^2 - 28*G*Zp + 32*H*Zp + 32*Z*Zp - 
         16*xitildeZ*Z*Zp - 16*xiZ*Z*Zp)/(64*phi^2))*I2[H, Z, Zm] + 
     (((G^2 - 8*G*H + 16*H^2 - 8*G*Z - 32*H*Z + 8*G*xiZ*Z - 32*H*xiZ*Z + 
          16*Z^2 - 32*xiZ*Z^2 + 16*xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
        (64*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (G^2 - 8*G*H - 16*H^2 - 8*G*Z + 32*H*Z - 4*G*xitildeZ*Z + 
         32*H*xitildeZ*Z - 16*G*xiZ*Z + 32*H*xiZ*Z - 16*Z^2 + 
         32*xitildeZ*Z^2 - 16*xitildeZ^2*Z^2 + 32*xiZ*Z^2 - 
         16*xitildeZ*xiZ*Z^2 - 16*xiZ^2*Z^2 + 28*G*Zp - 32*H*Zp - 32*Z*Zp + 
         16*xitildeZ*Z*Zp + 16*xiZ*Z*Zp)/(64*phi^2))*I2[H, Z, Zp] + 
     (xitildeZ^2*Z^2*I2[H, Zg, Zg])/(2*phi^2) + 
     (-(3*G^2 - 2*G*H - 12*G*xitildeZ*Z + 8*H*xitildeZ*Z - 2*G*xiZ*Z + 
          8*H*xiZ*Z + 8*xitildeZ^2*Z^2 - 8*xitildeZ*xiZ*Z^2 - 8*xiZ^2*Z^2 + 
          4*G*Zp - 8*H*Zp + 8*xiZ*Z*Zp)/(32*phi^2) - 
       ((G - 2*H + 2*xiZ*Z)*(5*G^2 - 4*G*H + 12*G*xiZ*Z - 16*xiZ^2*Z^2 - 
          12*G*Zp + 16*xiZ*Z*Zp))/(32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)))*
      I2[H, Zm, Zm] + ((G*(3*G - 4*H + 4*xitildeZ*Z))/(8*phi^2) + 
       (G*(G - 2*H + 2*xiZ*Z)^2)/(8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)))*
      I2[H, Zm, Zp] + (-(G^2 + 2*G*H - 4*G*xitildeZ*Z - 8*H*xitildeZ*Z + 
          2*G*xiZ*Z - 8*H*xiZ*Z + 8*xitildeZ^2*Z^2 + 8*xitildeZ*xiZ*Z^2 + 
          8*xiZ^2*Z^2 - 4*G*Zp + 8*H*Zp - 8*xiZ*Z*Zp)/(32*phi^2) + 
       ((G - 2*H + 2*xiZ*Z)*(G^2 + 4*G*H + 4*G*xiZ*Z - 16*xiZ^2*Z^2 - 
          12*G*Zp + 16*xiZ*Z*Zp))/(32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)))*
      I2[H, Zp, Zp] - ((64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 
        17*Z^3)*I2[t, t, Z])/(3*phi^2*Z) + 
     ((-3*t*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
        (8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (3*t*(7*G + 4*xitildeZ*Z + 4*xiZ*Z - 4*Zp))/(8*phi^2))*I2[t, t, Zm] + 
     ((3*t*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
        (8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (3*t*(G - 4*xitildeZ*Z - 4*xiZ*Z + 4*Zp))/(8*phi^2))*I2[t, t, Zp] - 
     ((-4*W + Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(2*phi^2*Z) + 
     (2*W*(W^2 - 2*W^2*xitildeW + W^2*xitildeW^2 - 2*W*xitildeZ*Z - 
        2*W*xitildeW*xitildeZ*Z + xitildeZ^2*Z^2)*I2[W, Wg, Zg])/(phi^2*Z) + 
     (-((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G^2 - 8*G*W + 16*W^2 + 8*G*W*xiW - 
           32*W^2*xiW + 16*W^2*xiW^2 - 8*G*Z + 160*W*Z - 32*W*xiW*Z + 
           16*Z^2))/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
       ((W - Z)^2*(31*G^2 - 56*G*W + 16*W^2 - 28*G*Wp + 32*W*Wp + 
          68*G*W*xitildeW - 32*W^2*xitildeW - 16*W*Wp*xitildeW + 
          16*W^2*xitildeW^2 + 16*G*W*xiW - 32*W^2*xiW - 16*W*Wp*xiW + 
          16*W^2*xitildeW*xiW + 16*W^2*xiW^2 - 56*G*Z + 160*W*Z + 32*Wp*Z - 
          32*W*xitildeW*Z - 32*W*xiW*Z + 16*Z^2))/(32*phi^2*Z^2))*
      I2[W, Wm, Z] + (((G - 4*Wp + 4*W*xiW)*(W - Z)^2*
         (G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 2*W*xiZ*Z + 2*W*xiW*xiZ*Z - 
          xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/(16*phi^2*(G + 4*W*xitildeW - 
          4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       ((9*G^3*W^2 - 32*G^2*W^3 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp + 
          30*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
          8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 
          8*G*W^3*Wp*xiW + 8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 
          36*G^3*W*Z + 144*G^2*W^2*Z - 48*G*W^3*Z + 36*G^2*W*Wp*Z - 
          96*G*W^2*Wp*Z - 156*G^2*W^2*xitildeW*Z + 160*G*W^3*xitildeW*Z + 
          80*G*W^2*Wp*xitildeW*Z - 112*G*W^3*xitildeW^2*Z + 
          24*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 16*G*W^2*Wp*xiW*Z - 
          16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z - 24*G^2*W^2*xiZ*Z - 
          16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 16*G*W^3*xitildeW*xiZ*Z - 
          16*G*W^3*xiW*xiZ*Z + 36*G^3*Z^2 - 152*G^2*W*Z^2 + 56*G*W^2*Z^2 - 
          36*G^2*Wp*Z^2 + 128*G*W*Wp*Z^2 - 32*W^2*Wp*Z^2 + 
          192*G^2*W*xitildeW*Z^2 - 288*G*W^2*xitildeW*Z^2 + 
          32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*Z^2 + 
          64*W^2*Wp*xitildeW*Z^2 + 232*G*W^2*xitildeW^2*Z^2 - 
          64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
          32*W^3*xitildeW^3*Z^2 - 60*G^2*W*xiW*Z^2 + 48*G*W^2*xiW*Z^2 + 
          24*G*W*Wp*xiW*Z^2 - 88*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 + 
          96*G^2*W*xiZ*Z^2 + 96*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 
          160*G*W^2*xitildeW*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
          8*G*W^2*xiZ^2*Z^2 - 96*G^2*xiZ*Z^3 - 112*G*W*xiZ*Z^3 + 
          96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 256*G*W*xitildeW*xiZ*Z^3 - 
          64*W^2*xitildeW*xiZ*Z^3 + 64*W*Wp*xitildeW*xiZ*Z^3 - 
          64*W^2*xitildeW^2*xiZ*Z^3 + 48*G*W*xiW*xiZ*Z^3 - 48*G*W*xiZ^2*Z^3 + 
          56*G*xiZ^2*Z^4 - 32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*
         (G + 4*xiZ*Z - 4*Zp))/(128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) - ((G - 4*Wp + 4*W*xiW)*(8*G^2*W^3 - 8*G*W^4 + 
          16*G*W^4*xiW - 8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z - 
          32*G*W^3*xitildeZ*Z + 32*W^4*xitildeZ*Z - 32*G*W^3*xiW*Z - 
          64*W^4*xitildeZ*xiW*Z + 16*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*
           Z + 4*G^2*W^2*xiZ*Z + 48*G*W^3*xiZ*Z + 48*G*W^3*xiW*xiZ*Z + 
          9*G^3*Z^2 - 32*G^2*W*Z^2 + 8*G*W^2*Z^2 + 36*G^2*W*xitildeZ*Z^2 - 
          96*G*W^2*xitildeZ*Z^2 + 40*G*W^2*xitildeZ^2*Z^2 - 
          64*W^3*xitildeZ^2*Z^2 - 24*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 - 
          96*G*W^2*xitildeZ*xiW*Z^2 - 64*W^3*xitildeZ^2*xiW*Z^2 + 
          8*G*W^2*xiW^2*Z^2 - 40*G^2*W*xiZ*Z^2 + 32*G*W^2*xiZ*Z^2 - 
          88*G*W^2*xitildeZ*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
          8*G*W^2*xiZ^2*Z^2 + 30*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 + 
          80*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*Z^3 - 
          16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
          16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
          8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
          4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
          32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
          8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
          64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
          16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
          16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
          8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
       (9*G^3*W^2 - 32*G^2*W^3 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp + 
         30*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
         8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 
         8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 36*G^3*W*Z + 144*G^2*W^2*Z - 
         48*G*W^3*Z + 36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z - 156*G^2*W^2*xitildeW*
          Z + 160*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 
         112*G*W^3*xitildeW^2*Z - 36*G^2*W^2*xitildeZ*Z + 
         128*G*W^3*xitildeZ*Z - 32*W^4*xitildeZ*Z + 40*G*W^2*Wp*xitildeZ*Z - 
         64*W^3*Wp*xitildeZ*Z - 120*G*W^3*xitildeW*xitildeZ*Z + 
         64*W^4*xitildeW*xitildeZ*Z + 32*W^3*Wp*xitildeW*xitildeZ*Z - 
         32*W^4*xitildeW^2*xitildeZ*Z + 24*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
         16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xitildeZ*xiW*
          Z + 64*W^4*xitildeZ*xiW*Z + 32*W^3*Wp*xitildeZ*xiW*Z - 
         32*W^4*xitildeW*xitildeZ*xiW*Z - 16*G*W^3*xiW^2*Z - 
         32*W^4*xitildeZ*xiW^2*Z - 76*G^2*W^2*xiZ*Z - 48*G*W^3*xiZ*Z + 
         48*G*W^2*Wp*xiZ*Z - 48*G*W^3*xitildeW*xiZ*Z - 48*G*W^3*xiW*xiZ*Z + 
         45*G^3*Z^2 + 320*G^2*W*Z^2 - 56*G*W^2*Z^2 - 72*G^2*Wp*Z^2 - 
         224*G*W*Wp*Z^2 + 32*W^2*Wp*Z^2 + 156*G^2*W*xitildeW*Z^2 + 
         384*G*W^2*xitildeW*Z^2 - 32*W^3*xitildeW*Z^2 + 24*G*W*Wp*xitildeW*
          Z^2 - 64*W^2*Wp*xitildeW*Z^2 - 136*G*W^2*xitildeW^2*Z^2 + 
         64*W^3*xitildeW^2*Z^2 + 32*W^2*Wp*xitildeW^2*Z^2 - 
         32*W^3*xitildeW^3*Z^2 + 180*G^2*W*xitildeZ*Z^2 + 
         288*G*W^2*xitildeZ*Z^2 - 288*G*W*Wp*xitildeZ*Z^2 + 
         480*G*W^2*xitildeW*xitildeZ*Z^2 + 56*G*W^2*xitildeZ^2*Z^2 + 
         64*W^3*xitildeZ^2*Z^2 - 64*W^2*Wp*xitildeZ^2*Z^2 + 
         64*W^3*xitildeW*xitildeZ^2*Z^2 - 12*G^2*W*xiW*Z^2 - 
         48*G*W^2*xiW*Z^2 - 24*G*W*Wp*xiW*Z^2 + 88*G*W^2*xitildeW*xiW*Z^2 + 
         96*G*W^2*xitildeZ*xiW*Z^2 + 64*W^3*xitildeZ^2*xiW*Z^2 - 
         8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 - 96*G*W^2*xiZ*Z^2 + 
         96*G*W*Wp*xiZ*Z^2 - 160*G*W^2*xitildeW*xiZ*Z^2 + 
         88*G*W^2*xitildeZ*xiZ*Z^2 - 32*G*W^2*xiW*xiZ*Z^2 - 
         8*G*W^2*xiZ^2*Z^2 - 114*G^2*xitildeZ*Z^3 + 112*G*W*xitildeZ*Z^3 + 
         24*G*Wp*xitildeZ*Z^3 - 64*W*Wp*xitildeZ*Z^3 + 136*G*W*xitildeW*
          xitildeZ*Z^3 + 64*W^2*xitildeW*xitildeZ*Z^3 - 
         64*W*Wp*xitildeW*xitildeZ*Z^3 + 64*W^2*xitildeW^2*xitildeZ*Z^3 - 
         240*G*W*xitildeZ^2*Z^3 - 32*W^2*xitildeZ^3*Z^3 - 
         48*G*W*xitildeZ*xiW*Z^3 + 68*G^2*xiZ*Z^3 + 112*G*W*xiZ*Z^3 - 
         80*G*Wp*xiZ*Z^3 - 64*W*Wp*xiZ*Z^3 + 240*G*W*xitildeW*xiZ*Z^3 + 
         64*W^2*xitildeW*xiZ*Z^3 - 64*W*Wp*xitildeW*xiZ*Z^3 + 
         64*W^2*xitildeW^2*xiZ*Z^3 + 48*G*W*xitildeZ*xiZ*Z^3 - 
         48*G*W*xiW*xiZ*Z^3 + 48*G*W*xiZ^2*Z^3 - 56*G*xitildeZ^2*Z^4 + 
         32*Wp*xitildeZ^2*Z^4 - 32*W*xitildeW*xitildeZ^2*Z^4 - 
         56*G*xitildeZ*xiZ*Z^4 + 32*Wp*xitildeZ*xiZ*Z^4 - 
         32*W*xitildeW*xitildeZ*xiZ*Z^4 - 56*G*xiZ^2*Z^4 + 32*Wp*xiZ^2*Z^4 - 
         32*W*xitildeW*xiZ^2*Z^4 + 88*G^2*W^2*Zp - 96*G*W^3*Zp + 32*W^4*Zp - 
         72*G*W^2*Wp*Zp + 64*W^3*Wp*Zp + 152*G*W^3*xitildeW*Zp - 
         64*W^4*xitildeW*Zp - 32*W^3*Wp*xitildeW*Zp + 32*W^4*xitildeW^2*Zp + 
         48*G*W^3*xiW*Zp - 64*W^4*xiW*Zp - 32*W^3*Wp*xiW*Zp + 
         32*W^4*xitildeW*xiW*Zp + 32*W^4*xiW^2*Zp - 108*G^2*W*Z*Zp - 
         96*G*W^2*Z*Zp + 96*G*W*Wp*Z*Zp - 160*G*W^2*xitildeW*Z*Zp - 
         104*G*W^2*xitildeZ*Z*Zp - 64*W^3*xitildeZ*Z*Zp + 
         64*W^2*Wp*xitildeZ*Z*Zp - 64*W^3*xitildeW*xitildeZ*Z*Zp - 
         32*G*W^2*xiW*Z*Zp - 64*W^3*xitildeZ*xiW*Z*Zp - 24*G*W^2*xiZ*Z*Zp - 
         26*G^2*Z^2*Zp - 112*G*W*Z^2*Zp + 56*G*Wp*Z^2*Zp + 64*W*Wp*Z^2*Zp - 
         216*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW*Z^2*Zp + 
         64*W*Wp*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp + 
         144*G*W*xitildeZ*Z^2*Zp + 32*W^2*xitildeZ^2*Z^2*Zp + 
         48*G*W*xiW*Z^2*Zp - 48*G*W*xiZ*Z^2*Zp + 56*G*xitildeZ*Z^3*Zp - 
         32*Wp*xitildeZ*Z^3*Zp + 32*W*xitildeW*xitildeZ*Z^3*Zp + 
         56*G*xiZ*Z^3*Zp - 32*Wp*xiZ*Z^3*Zp + 32*W*xitildeW*xiZ*Z^3*Zp)/
        (128*G*phi^2*Z^2))*I2[W, Wm, Zm] + 
     (-((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 
           2*W*xiZ*Z + 2*W*xiW*xiZ*Z - xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) + ((9*G^3*W^2 - 32*G^2*W^3 + 8*G*W^4 - 10*G^2*W^2*Wp + 
          16*G*W^3*Wp + 30*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 
          8*G*W^3*Wp*xitildeW + 8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 
          16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 8*G*W^4*xitildeW*xiW + 
          8*G*W^4*xiW^2 - 36*G^3*W*Z + 144*G^2*W^2*Z - 48*G*W^3*Z + 
          36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z - 156*G^2*W^2*xitildeW*Z + 
          160*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 
          112*G*W^3*xitildeW^2*Z + 24*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
          16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z - 
          24*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 
          16*G*W^3*xitildeW*xiZ*Z - 16*G*W^3*xiW*xiZ*Z + 36*G^3*Z^2 - 
          152*G^2*W*Z^2 + 56*G*W^2*Z^2 - 36*G^2*Wp*Z^2 + 128*G*W*Wp*Z^2 - 
          32*W^2*Wp*Z^2 + 192*G^2*W*xitildeW*Z^2 - 288*G*W^2*xitildeW*Z^2 + 
          32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*Z^2 + 
          64*W^2*Wp*xitildeW*Z^2 + 232*G*W^2*xitildeW^2*Z^2 - 
          64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
          32*W^3*xitildeW^3*Z^2 - 60*G^2*W*xiW*Z^2 + 48*G*W^2*xiW*Z^2 + 
          24*G*W*Wp*xiW*Z^2 - 88*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 + 
          96*G^2*W*xiZ*Z^2 + 96*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 
          160*G*W^2*xitildeW*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
          8*G*W^2*xiZ^2*Z^2 - 96*G^2*xiZ*Z^3 - 112*G*W*xiZ*Z^3 + 
          96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 256*G*W*xitildeW*xiZ*Z^3 - 
          64*W^2*xitildeW*xiZ*Z^3 + 64*W*Wp*xitildeW*xiZ*Z^3 - 
          64*W^2*xitildeW^2*xiZ*Z^3 + 48*G*W*xiW*xiZ*Z^3 - 48*G*W*xiZ^2*Z^3 + 
          56*G*xiZ^2*Z^4 - 32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*
         (G + 4*xiZ*Z - 4*Zp))/(128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) + ((G - 4*Wp + 4*W*xiW)*(4*G^3*W^2 - 24*G^2*W^3 + 
          56*G*W^4 + 32*G^2*W^3*xiW - 112*G*W^4*xiW + 56*G*W^4*xiW^2 - 
          4*G^3*W*Z + 16*G^2*W^2*Z - 48*G*W^3*Z - 32*G*W^3*xitildeZ*Z + 
          32*W^4*xitildeZ*Z - 32*G^2*W^2*xiW*Z + 96*G*W^3*xiW*Z - 
          64*W^4*xitildeZ*xiW*Z - 48*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*
           Z - 28*G^2*W^2*xiZ*Z - 80*G*W^3*xiZ*Z - 80*G*W^3*xiW*xiZ*Z + 
          G^3*Z^2 + 8*G*W^2*Z^2 + 4*G^2*W*xitildeZ*Z^2 + 32*G*W^2*xitildeZ*
           Z^2 - 24*G*W^2*xitildeZ^2*Z^2 - 64*W^3*xitildeZ^2*Z^2 + 
          8*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 32*G*W^2*xitildeZ*xiW*Z^2 - 
          64*W^3*xitildeZ^2*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 + 
          32*G*W^2*xiZ*Z^2 + 40*G*W^2*xitildeZ*xiZ*Z^2 + 
          32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 - 2*G^2*xitildeZ*Z^3 - 
          16*G*W*xitildeZ*Z^3 + 16*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*
           Z^3 - 16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
          16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
          8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
          4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
          32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
          8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
          64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
          16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
          16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
          8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
       (115*G^3*W^2 - 192*G^2*W^3 + 56*G*W^4 - 102*G^2*W^2*Wp + 
         112*G*W^3*Wp + 242*G^2*W^3*xitildeW - 112*G*W^4*xitildeW - 
         56*G*W^3*Wp*xitildeW + 56*G*W^4*xitildeW^2 + 60*G^2*W^3*xiW - 
         112*G*W^4*xiW - 56*G*W^3*Wp*xiW + 56*G*W^4*xitildeW*xiW + 
         56*G*W^4*xiW^2 - 216*G^3*W*Z + 336*G^2*W^2*Z - 144*G*W^3*Z + 
         204*G^2*W*Wp*Z - 288*G*W^2*Wp*Z - 628*G^2*W^2*xitildeW*Z + 
         480*G*W^3*xitildeW*Z + 240*G*W^2*Wp*xitildeW*Z - 
         336*G*W^3*xitildeW^2*Z + 36*G^2*W^2*xitildeZ*Z - 
         128*G*W^3*xitildeZ*Z + 32*W^4*xitildeZ*Z - 40*G*W^2*Wp*xitildeZ*Z + 
         64*W^3*Wp*xitildeZ*Z + 120*G*W^3*xitildeW*xitildeZ*Z - 
         64*W^4*xitildeW*xitildeZ*Z - 32*W^3*Wp*xitildeW*xitildeZ*Z + 
         32*W^4*xitildeW^2*xitildeZ*Z + 40*G^2*W^2*xiW*Z + 96*G*W^3*xiW*Z + 
         48*G*W^2*Wp*xiW*Z - 48*G*W^3*xitildeW*xiW*Z + 16*G*W^3*xitildeZ*xiW*
          Z - 64*W^4*xitildeZ*xiW*Z - 32*W^3*Wp*xitildeZ*xiW*Z + 
         32*W^4*xitildeW*xitildeZ*xiW*Z - 48*G*W^3*xiW^2*Z + 
         32*W^4*xitildeZ*xiW^2*Z - 148*G^2*W^2*xiZ*Z - 80*G*W^3*xiZ*Z + 
         80*G*W^2*Wp*xiZ*Z - 80*G*W^3*xitildeW*xiZ*Z - 80*G*W^3*xiW*xiZ*Z + 
         91*G^3*Z^2 - 96*G^2*W*Z^2 + 56*G*W^2*Z^2 - 88*G^2*Wp*Z^2 + 
         96*G*W*Wp*Z^2 - 32*W^2*Wp*Z^2 + 324*G^2*W*xitildeW*Z^2 - 
         256*G*W^2*xitildeW*Z^2 + 32*W^3*xitildeW*Z^2 - 152*G*W*Wp*xitildeW*
          Z^2 + 64*W^2*Wp*xitildeW*Z^2 + 264*G*W^2*xitildeW^2*Z^2 - 
         64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
         32*W^3*xitildeW^3*Z^2 + 108*G^2*W*xitildeZ*Z^2 + 
         96*G*W^2*xitildeZ*Z^2 - 96*G*W*Wp*xitildeZ*Z^2 + 
         160*G*W^2*xitildeW*xitildeZ*Z^2 - 120*G*W^2*xitildeZ^2*Z^2 - 
         64*W^3*xitildeZ^2*Z^2 + 64*W^2*Wp*xitildeZ^2*Z^2 - 
         64*W^3*xitildeW*xitildeZ^2*Z^2 - 84*G^2*W*xiW*Z^2 + 
         48*G*W^2*xiW*Z^2 + 24*G*W*Wp*xiW*Z^2 - 88*G*W^2*xitildeW*xiW*Z^2 + 
         32*G*W^2*xitildeZ*xiW*Z^2 - 64*W^3*xitildeZ^2*xiW*Z^2 + 
         8*G*W^2*xiW^2*Z^2 + 168*G^2*W*xiZ*Z^2 + 96*G*W^2*xiZ*Z^2 - 
         96*G*W*Wp*xiZ*Z^2 + 160*G*W^2*xitildeW*xiZ*Z^2 + 
         40*G*W^2*xitildeZ*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
         8*G*W^2*xiZ^2*Z^2 - 110*G^2*xitildeZ*Z^3 - 112*G*W*xitildeZ*Z^3 + 
         104*G*Wp*xitildeZ*Z^3 + 64*W*Wp*xitildeZ*Z^3 - 
         264*G*W*xitildeW*xitildeZ*Z^3 - 64*W^2*xitildeW*xitildeZ*Z^3 + 
         64*W*Wp*xitildeW*xitildeZ*Z^3 - 64*W^2*xitildeW^2*xitildeZ*Z^3 + 
         48*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*Z^3 + 
         48*G*W*xitildeZ*xiW*Z^3 - 68*G^2*xiZ*Z^3 - 112*G*W*xiZ*Z^3 + 
         80*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 240*G*W*xitildeW*xiZ*Z^3 - 
         64*W^2*xitildeW*xiZ*Z^3 + 64*W*Wp*xitildeW*xiZ*Z^3 - 
         64*W^2*xitildeW^2*xiZ*Z^3 - 48*G*W*xitildeZ*xiZ*Z^3 + 
         48*G*W*xiW*xiZ*Z^3 - 48*G*W*xiZ^2*Z^3 + 56*G*xitildeZ^2*Z^4 - 
         32*Wp*xitildeZ^2*Z^4 + 32*W*xitildeW*xitildeZ^2*Z^4 + 
         56*G*xitildeZ*xiZ*Z^4 - 32*Wp*xitildeZ*xiZ*Z^4 + 
         32*W*xitildeW*xitildeZ*xiZ*Z^4 + 56*G*xiZ^2*Z^4 - 32*Wp*xiZ^2*Z^4 + 
         32*W*xitildeW*xiZ^2*Z^4 - 88*G^2*W^2*Zp + 96*G*W^3*Zp - 32*W^4*Zp + 
         72*G*W^2*Wp*Zp - 64*W^3*Wp*Zp - 152*G*W^3*xitildeW*Zp + 
         64*W^4*xitildeW*Zp + 32*W^3*Wp*xitildeW*Zp - 32*W^4*xitildeW^2*Zp - 
         48*G*W^3*xiW*Zp + 64*W^4*xiW*Zp + 32*W^3*Wp*xiW*Zp - 
         32*W^4*xitildeW*xiW*Zp - 32*W^4*xiW^2*Zp + 108*G^2*W*Z*Zp + 
         96*G*W^2*Z*Zp - 96*G*W*Wp*Z*Zp + 160*G*W^2*xitildeW*Z*Zp + 
         104*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp - 
         64*W^2*Wp*xitildeZ*Z*Zp + 64*W^3*xitildeW*xitildeZ*Z*Zp + 
         32*G*W^2*xiW*Z*Zp + 64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp + 
         26*G^2*Z^2*Zp + 112*G*W*Z^2*Zp - 56*G*Wp*Z^2*Zp - 64*W*Wp*Z^2*Zp + 
         216*G*W*xitildeW*Z^2*Zp + 64*W^2*xitildeW*Z^2*Zp - 
         64*W*Wp*xitildeW*Z^2*Zp + 64*W^2*xitildeW^2*Z^2*Zp - 
         144*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp - 
         48*G*W*xiW*Z^2*Zp + 48*G*W*xiZ*Z^2*Zp - 56*G*xitildeZ*Z^3*Zp + 
         32*Wp*xitildeZ*Z^3*Zp - 32*W*xitildeW*xitildeZ*Z^3*Zp - 
         56*G*xiZ*Z^3*Zp + 32*Wp*xiZ*Z^3*Zp - 32*W*xitildeW*xiZ*Z^3*Zp)/
        (128*G*phi^2*Z^2))*I2[W, Wm, Zp] + 
     (-((W - Z)^2*(G^2 - 8*G*W - 16*W^2 + 28*G*Wp - 32*W*Wp - 
           4*G*W*xitildeW + 32*W^2*xitildeW + 16*W*Wp*xitildeW - 
           16*W^2*xitildeW^2 - 16*G*W*xiW + 32*W^2*xiW + 16*W*Wp*xiW - 
           16*W^2*xitildeW*xiW - 16*W^2*xiW^2 - 8*G*Z - 160*W*Z - 32*Wp*Z + 
           32*W*xitildeW*Z + 32*W*xiW*Z - 16*Z^2))/(32*phi^2*Z^2) + 
       ((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G^2 - 8*G*W + 16*W^2 + 8*G*W*xiW - 
          32*W^2*xiW + 16*W^2*xiW^2 - 8*G*Z + 160*W*Z - 32*W*xiW*Z + 16*Z^2))/
        (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2))*I2[W, Wp, Z] + 
     (-((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 
           2*W*xiZ*Z + 2*W*xiW*xiZ*Z - xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) + ((G^3*W^2 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp - 
          2*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
          8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 
          8*G*W^3*Wp*xiW + 8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 
          16*G^2*W^2*Z + 16*G*W^3*Z + 36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z + 
          4*G^2*W^2*xitildeW*Z + 32*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*
           Z - 48*G*W^3*xitildeW^2*Z - 40*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
          16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z + 
          8*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 
          16*G*W^3*xitildeW*xiZ*Z - 16*G*W^3*xiW*xiZ*Z + 8*G^2*W*Z^2 - 
          8*G*W^2*Z^2 - 36*G^2*Wp*Z^2 + 128*G*W*Wp*Z^2 - 32*W^2*Wp*Z^2 - 
          32*G*W^2*xitildeW*Z^2 + 32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*
           Z^2 + 64*W^2*Wp*xitildeW*Z^2 + 40*G*W^2*xitildeW^2*Z^2 - 
          64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
          32*W^3*xitildeW^3*Z^2 + 36*G^2*W*xiW*Z^2 - 80*G*W^2*xiW*Z^2 + 
          24*G*W*Wp*xiW*Z^2 + 40*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 - 
          32*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 32*G*W^2*xitildeW*xiZ*Z^2 + 
          32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 + 16*G*W*xiZ*Z^3 + 
          96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 64*W^2*xitildeW*xiZ*Z^3 + 
          64*W*Wp*xitildeW*xiZ*Z^3 - 64*W^2*xitildeW^2*xiZ*Z^3 - 
          80*G*W*xiW*xiZ*Z^3 + 16*G*W*xiZ^2*Z^3 - 8*G*xiZ^2*Z^4 - 
          32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*(G + 4*xiZ*Z - 4*Zp))/
        (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       ((G - 4*Wp + 4*W*xiW)*(8*G^2*W^3 - 8*G*W^4 + 16*G*W^4*xiW - 
          8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z - 32*G*W^3*xitildeZ*Z + 
          32*W^4*xitildeZ*Z - 32*G*W^3*xiW*Z - 64*W^4*xitildeZ*xiW*Z + 
          16*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*Z + 4*G^2*W^2*xiZ*Z + 
          48*G*W^3*xiZ*Z + 48*G*W^3*xiW*xiZ*Z + 9*G^3*Z^2 - 32*G^2*W*Z^2 + 
          8*G*W^2*Z^2 + 36*G^2*W*xitildeZ*Z^2 - 96*G*W^2*xitildeZ*Z^2 + 
          40*G*W^2*xitildeZ^2*Z^2 - 64*W^3*xitildeZ^2*Z^2 - 
          24*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 - 96*G*W^2*xitildeZ*xiW*Z^2 - 
          64*W^3*xitildeZ^2*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 - 40*G^2*W*xiZ*Z^2 + 
          32*G*W^2*xiZ*Z^2 - 88*G*W^2*xitildeZ*xiZ*Z^2 + 
          32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 + 30*G^2*xitildeZ*Z^3 - 
          16*G*W*xitildeZ*Z^3 + 80*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*
           Z^3 - 16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
          16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
          8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
          4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
          32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
          8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
          64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
          16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
          16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
          8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
       (G^3*W^2 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp - 
         2*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
         8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 
         8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z + 
         36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z + 4*G^2*W^2*xitildeW*Z + 
         32*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 48*G*W^3*xitildeW^2*
          Z - 4*G^2*W^2*xitildeZ*Z - 32*W^4*xitildeZ*Z + 
         40*G*W^2*Wp*xitildeZ*Z - 64*W^3*Wp*xitildeZ*Z + 
         8*G*W^3*xitildeW*xitildeZ*Z + 64*W^4*xitildeW*xitildeZ*Z + 
         32*W^3*Wp*xitildeW*xitildeZ*Z - 32*W^4*xitildeW^2*xitildeZ*Z - 
         40*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 16*G*W^2*Wp*xiW*Z - 
         16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xitildeZ*xiW*Z + 
         64*W^4*xitildeZ*xiW*Z + 32*W^3*Wp*xitildeZ*xiW*Z - 
         32*W^4*xitildeW*xitildeZ*xiW*Z - 16*G*W^3*xiW^2*Z - 
         32*W^4*xitildeZ*xiW^2*Z + 20*G^2*W^2*xiZ*Z - 48*G*W^3*xiZ*Z + 
         48*G*W^2*Wp*xiZ*Z - 48*G*W^3*xitildeW*xiZ*Z - 48*G*W^3*xiW*xiZ*Z + 
         9*G^3*Z^2 - 32*G^2*W*Z^2 + 8*G*W^2*Z^2 - 72*G^2*Wp*Z^2 - 
         224*G*W*Wp*Z^2 + 32*W^2*Wp*Z^2 - 36*G^2*W*xitildeW*Z^2 + 
         128*G*W^2*xitildeW*Z^2 - 32*W^3*xitildeW*Z^2 + 24*G*W*Wp*xitildeW*
          Z^2 - 64*W^2*Wp*xitildeW*Z^2 + 56*G*W^2*xitildeW^2*Z^2 + 
         64*W^3*xitildeW^2*Z^2 + 32*W^2*Wp*xitildeW^2*Z^2 - 
         32*W^3*xitildeW^3*Z^2 + 36*G^2*W*xitildeZ*Z^2 - 
         96*G*W^2*xitildeZ*Z^2 - 288*G*W*Wp*xitildeZ*Z^2 + 
         96*G*W^2*xitildeW*xitildeZ*Z^2 - 72*G*W^2*xitildeZ^2*Z^2 + 
         64*W^3*xitildeZ^2*Z^2 - 64*W^2*Wp*xitildeZ^2*Z^2 + 
         64*W^3*xitildeW*xitildeZ^2*Z^2 + 84*G^2*W*xiW*Z^2 + 
         80*G*W^2*xiW*Z^2 - 24*G*W*Wp*xiW*Z^2 - 40*G*W^2*xitildeW*xiW*Z^2 + 
         96*G*W^2*xitildeZ*xiW*Z^2 + 64*W^3*xitildeZ^2*xiW*Z^2 - 
         8*G*W^2*xiW^2*Z^2 - 40*G^2*W*xiZ*Z^2 + 32*G*W^2*xiZ*Z^2 + 
         96*G*W*Wp*xiZ*Z^2 - 32*G*W^2*xitildeW*xiZ*Z^2 + 
         88*G*W^2*xitildeZ*xiZ*Z^2 - 32*G*W^2*xiW*xiZ*Z^2 - 
         8*G*W^2*xiZ^2*Z^2 + 30*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 + 
         24*G*Wp*xitildeZ*Z^3 - 64*W*Wp*xitildeZ*Z^3 - 120*G*W*xitildeW*
          xitildeZ*Z^3 + 64*W^2*xitildeW*xitildeZ*Z^3 - 
         64*W*Wp*xitildeW*xitildeZ*Z^3 + 64*W^2*xitildeW^2*xitildeZ*Z^3 + 
         80*G*W*xitildeZ^2*Z^3 - 32*W^2*xitildeZ^3*Z^3 + 
         80*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
         80*G*Wp*xiZ*Z^3 - 64*W*Wp*xiZ*Z^3 - 16*G*W*xitildeW*xiZ*Z^3 + 
         64*W^2*xitildeW*xiZ*Z^3 - 64*W*Wp*xitildeW*xiZ*Z^3 + 
         64*W^2*xitildeW^2*xiZ*Z^3 - 16*G*W*xitildeZ*xiZ*Z^3 + 
         80*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 8*G*xitildeZ^2*Z^4 + 
         32*Wp*xitildeZ^2*Z^4 - 32*W*xitildeW*xitildeZ^2*Z^4 + 
         8*G*xitildeZ*xiZ*Z^4 + 32*Wp*xitildeZ*xiZ*Z^4 - 
         32*W*xitildeW*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 + 32*Wp*xiZ^2*Z^4 - 
         32*W*xitildeW*xiZ^2*Z^4 - 8*G^2*W^2*Zp + 32*G*W^3*Zp + 32*W^4*Zp - 
         72*G*W^2*Wp*Zp + 64*W^3*Wp*Zp + 24*G*W^3*xitildeW*Zp - 
         64*W^4*xitildeW*Zp - 32*W^3*Wp*xitildeW*Zp + 32*W^4*xitildeW^2*Zp + 
         48*G*W^3*xiW*Zp - 64*W^4*xiW*Zp - 32*W^3*Wp*xiW*Zp + 
         32*W^4*xitildeW*xiW*Zp + 32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 
         32*G*W^2*Z*Zp + 96*G*W*Wp*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 
         24*G*W^2*xitildeZ*Z*Zp - 64*W^3*xitildeZ*Z*Zp + 
         64*W^2*Wp*xitildeZ*Z*Zp - 64*W^3*xitildeW*xitildeZ*Z*Zp - 
         32*G*W^2*xiW*Z*Zp - 64*W^3*xitildeZ*xiW*Z*Zp - 24*G*W^2*xiZ*Z*Zp - 
         10*G^2*Z^2*Zp + 16*G*W*Z^2*Zp + 56*G*Wp*Z^2*Zp + 64*W*Wp*Z^2*Zp + 
         40*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW*Z^2*Zp + 
         64*W*Wp*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
         48*G*W*xitildeZ*Z^2*Zp + 32*W^2*xitildeZ^2*Z^2*Zp - 
         80*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
         32*Wp*xitildeZ*Z^3*Zp + 32*W*xitildeW*xitildeZ*Z^3*Zp - 
         8*G*xiZ*Z^3*Zp - 32*Wp*xiZ*Z^3*Zp + 32*W*xitildeW*xiZ*Z^3*Zp)/
        (128*G*phi^2*Z^2))*I2[W, Wp, Zm] + 
     (((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 
          2*W*xiZ*Z + 2*W*xiW*xiZ*Z - xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
        (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) - ((G^3*W^2 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp - 
          2*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
          8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 
          8*G*W^3*Wp*xiW + 8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 
          16*G^2*W^2*Z + 16*G*W^3*Z + 36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z + 
          4*G^2*W^2*xitildeW*Z + 32*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*
           Z - 48*G*W^3*xitildeW^2*Z - 40*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
          16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z + 
          8*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 
          16*G*W^3*xitildeW*xiZ*Z - 16*G*W^3*xiW*xiZ*Z + 8*G^2*W*Z^2 - 
          8*G*W^2*Z^2 - 36*G^2*Wp*Z^2 + 128*G*W*Wp*Z^2 - 32*W^2*Wp*Z^2 - 
          32*G*W^2*xitildeW*Z^2 + 32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*
           Z^2 + 64*W^2*Wp*xitildeW*Z^2 + 40*G*W^2*xitildeW^2*Z^2 - 
          64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
          32*W^3*xitildeW^3*Z^2 + 36*G^2*W*xiW*Z^2 - 80*G*W^2*xiW*Z^2 + 
          24*G*W*Wp*xiW*Z^2 + 40*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 - 
          32*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 32*G*W^2*xitildeW*xiZ*Z^2 + 
          32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 + 16*G*W*xiZ*Z^3 + 
          96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 64*W^2*xitildeW*xiZ*Z^3 + 
          64*W*Wp*xitildeW*xiZ*Z^3 - 64*W^2*xitildeW^2*xiZ*Z^3 - 
          80*G*W*xiW*xiZ*Z^3 + 16*G*W*xiZ^2*Z^3 - 8*G*xiZ^2*Z^4 - 
          32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*(G + 4*xiZ*Z - 4*Zp))/
        (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       ((G - 4*Wp + 4*W*xiW)*(4*G^3*W^2 - 24*G^2*W^3 + 56*G*W^4 + 
          32*G^2*W^3*xiW - 112*G*W^4*xiW + 56*G*W^4*xiW^2 - 4*G^3*W*Z + 
          16*G^2*W^2*Z - 48*G*W^3*Z - 32*G*W^3*xitildeZ*Z + 
          32*W^4*xitildeZ*Z - 32*G^2*W^2*xiW*Z + 96*G*W^3*xiW*Z - 
          64*W^4*xitildeZ*xiW*Z - 48*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*
           Z - 28*G^2*W^2*xiZ*Z - 80*G*W^3*xiZ*Z - 80*G*W^3*xiW*xiZ*Z + 
          G^3*Z^2 + 8*G*W^2*Z^2 + 4*G^2*W*xitildeZ*Z^2 + 32*G*W^2*xitildeZ*
           Z^2 - 24*G*W^2*xitildeZ^2*Z^2 - 64*W^3*xitildeZ^2*Z^2 + 
          8*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 32*G*W^2*xitildeZ*xiW*Z^2 - 
          64*W^3*xitildeZ^2*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 + 
          32*G*W^2*xiZ*Z^2 + 40*G*W^2*xitildeZ*xiZ*Z^2 + 
          32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 - 2*G^2*xitildeZ*Z^3 - 
          16*G*W*xitildeZ*Z^3 + 16*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*
           Z^3 - 16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
          16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
          8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
          4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
          32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
          8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
          64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
          16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
          16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
          8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
       (5*G^3*W^2 - 32*G^2*W^3 - 56*G*W^4 + 102*G^2*W^2*Wp - 112*G*W^3*Wp - 
         18*G^2*W^3*xitildeW + 112*G*W^4*xitildeW + 56*G*W^3*Wp*xitildeW - 
         56*G*W^4*xitildeW^2 - 60*G^2*W^3*xiW + 112*G*W^4*xiW + 
         56*G*W^3*Wp*xiW - 56*G*W^4*xitildeW*xiW - 56*G*W^4*xiW^2 - 
         4*G^3*W*Z + 16*G^2*W^2*Z - 48*G*W^3*Z - 204*G^2*W*Wp*Z + 
         288*G*W^2*Wp*Z + 20*G^2*W^2*xitildeW*Z - 96*G*W^3*xitildeW*Z - 
         240*G*W^2*Wp*xitildeW*Z + 144*G*W^3*xitildeW^2*Z - 
         4*G^2*W^2*xitildeZ*Z - 32*W^4*xitildeZ*Z + 40*G*W^2*Wp*xitildeZ*Z - 
         64*W^3*Wp*xitildeZ*Z + 8*G*W^3*xitildeW*xitildeZ*Z + 
         64*W^4*xitildeW*xitildeZ*Z + 32*W^3*Wp*xitildeW*xitildeZ*Z - 
         32*W^4*xitildeW^2*xitildeZ*Z + 152*G^2*W^2*xiW*Z - 96*G*W^3*xiW*Z - 
         48*G*W^2*Wp*xiW*Z + 48*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xitildeZ*xiW*
          Z + 64*W^4*xitildeZ*xiW*Z + 32*W^3*Wp*xitildeZ*xiW*Z - 
         32*W^4*xitildeW*xitildeZ*xiW*Z + 48*G*W^3*xiW^2*Z - 
         32*W^4*xitildeZ*xiW^2*Z - 12*G^2*W^2*xiZ*Z + 80*G*W^3*xiZ*Z - 
         80*G*W^2*Wp*xiZ*Z + 80*G*W^3*xitildeW*xiZ*Z + 80*G*W^3*xiW*xiZ*Z + 
         G^3*Z^2 + 8*G*W^2*Z^2 + 88*G^2*Wp*Z^2 - 96*G*W*Wp*Z^2 + 
         32*W^2*Wp*Z^2 - 4*G^2*W*xitildeW*Z^2 - 32*W^3*xitildeW*Z^2 + 
         152*G*W*Wp*xitildeW*Z^2 - 64*W^2*Wp*xitildeW*Z^2 - 
         72*G*W^2*xitildeW^2*Z^2 + 64*W^3*xitildeW^2*Z^2 + 
         32*W^2*Wp*xitildeW^2*Z^2 - 32*W^3*xitildeW^3*Z^2 + 
         4*G^2*W*xitildeZ*Z^2 + 32*G*W^2*xitildeZ*Z^2 + 96*G*W*Wp*xitildeZ*
          Z^2 - 32*G*W^2*xitildeW*xitildeZ*Z^2 - 8*G*W^2*xitildeZ^2*Z^2 + 
         64*W^3*xitildeZ^2*Z^2 - 64*W^2*Wp*xitildeZ^2*Z^2 + 
         64*W^3*xitildeW*xitildeZ^2*Z^2 - 76*G^2*W*xiW*Z^2 + 
         80*G*W^2*xiW*Z^2 - 24*G*W*Wp*xiW*Z^2 - 40*G*W^2*xitildeW*xiW*Z^2 - 
         32*G*W^2*xitildeZ*xiW*Z^2 + 64*W^3*xitildeZ^2*xiW*Z^2 - 
         8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 + 32*G*W^2*xiZ*Z^2 + 
         96*G*W*Wp*xiZ*Z^2 - 32*G*W^2*xitildeW*xiZ*Z^2 - 
         40*G*W^2*xitildeZ*xiZ*Z^2 - 32*G*W^2*xiW*xiZ*Z^2 - 
         8*G*W^2*xiZ^2*Z^2 - 2*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 - 
         104*G*Wp*xitildeZ*Z^3 - 64*W*Wp*xitildeZ*Z^3 + 
         8*G*W*xitildeW*xitildeZ*Z^3 + 64*W^2*xitildeW*xitildeZ*Z^3 - 
         64*W*Wp*xitildeW*xitildeZ*Z^3 + 64*W^2*xitildeW^2*xitildeZ*Z^3 + 
         16*G*W*xitildeZ^2*Z^3 - 32*W^2*xitildeZ^3*Z^3 + 
         80*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
         80*G*Wp*xiZ*Z^3 - 64*W*Wp*xiZ*Z^3 - 16*G*W*xitildeW*xiZ*Z^3 + 
         64*W^2*xitildeW*xiZ*Z^3 - 64*W*Wp*xitildeW*xiZ*Z^3 + 
         64*W^2*xitildeW^2*xiZ*Z^3 - 16*G*W*xitildeZ*xiZ*Z^3 + 
         80*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 8*G*xitildeZ^2*Z^4 + 
         32*Wp*xitildeZ^2*Z^4 - 32*W*xitildeW*xitildeZ^2*Z^4 + 
         8*G*xitildeZ*xiZ*Z^4 + 32*Wp*xitildeZ*xiZ*Z^4 - 
         32*W*xitildeW*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 + 32*Wp*xiZ^2*Z^4 - 
         32*W*xitildeW*xiZ^2*Z^4 - 8*G^2*W^2*Zp + 32*G*W^3*Zp + 32*W^4*Zp - 
         72*G*W^2*Wp*Zp + 64*W^3*Wp*Zp + 24*G*W^3*xitildeW*Zp - 
         64*W^4*xitildeW*Zp - 32*W^3*Wp*xitildeW*Zp + 32*W^4*xitildeW^2*Zp + 
         48*G*W^3*xiW*Zp - 64*W^4*xiW*Zp - 32*W^3*Wp*xiW*Zp + 
         32*W^4*xitildeW*xiW*Zp + 32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 
         32*G*W^2*Z*Zp + 96*G*W*Wp*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 
         24*G*W^2*xitildeZ*Z*Zp - 64*W^3*xitildeZ*Z*Zp + 
         64*W^2*Wp*xitildeZ*Z*Zp - 64*W^3*xitildeW*xitildeZ*Z*Zp - 
         32*G*W^2*xiW*Z*Zp - 64*W^3*xitildeZ*xiW*Z*Zp - 24*G*W^2*xiZ*Z*Zp - 
         10*G^2*Z^2*Zp + 16*G*W*Z^2*Zp + 56*G*Wp*Z^2*Zp + 64*W*Wp*Z^2*Zp + 
         40*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW*Z^2*Zp + 
         64*W*Wp*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
         48*G*W*xitildeZ*Z^2*Zp + 32*W^2*xitildeZ^2*Z^2*Zp - 
         80*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
         32*Wp*xitildeZ*Z^3*Zp + 32*W*xitildeW*xitildeZ*Z^3*Zp - 
         8*G*xiZ*Z^3*Zp - 32*Wp*xiZ*Z^3*Zp + 32*W*xitildeW*xiZ*Z^3*Zp)/
        (128*G*phi^2*Z^2))*I2[W, Wp, Zp] - 
     (W^2*(4*W*xitildeW - Z)*I2[Wg, Wg, Z])/(phi^2*Z) + 
     (-(W^2*(G + 4*xitildeW*Z + 4*xiZ*Z)^2*(G + 4*xiZ*Z - 4*Zp))/
        (128*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
       (W^2*(-G^3 - 8*G^2*xitildeW*Z + 4*G^2*xitildeZ*Z - 16*G^2*xiZ*Z + 
          112*G*xitildeW^2*Z^2 - 224*G*xitildeW*xitildeZ*Z^2 + 
          112*G*xitildeZ^2*Z^2 + 160*G*xitildeW*xiZ*Z^2 - 
          176*G*xitildeZ*xiZ*Z^2 + 16*G*xiZ^2*Z^2 + 64*xitildeW^2*xitildeZ*
           Z^3 - 128*xitildeW*xitildeZ^2*Z^3 + 64*xitildeZ^3*Z^3 + 4*G^2*Zp + 
          32*G*xitildeW*Z*Zp - 16*G*xitildeZ*Z*Zp + 48*G*xiZ*Z*Zp - 
          64*xitildeW^2*Z^2*Zp + 128*xitildeW*xitildeZ*Z^2*Zp - 
          64*xitildeZ^2*Z^2*Zp))/(128*G*phi^2*Z^2))*I2[Wg, Wg, Zm] + 
     ((W^2*(G + 4*xitildeW*Z + 4*xiZ*Z)^2*(G + 4*xiZ*Z - 4*Zp))/
        (128*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
       (W^2*(-G^3 - 8*G^2*xitildeW*Z + 4*G^2*xitildeZ*Z - 16*G^2*xiZ*Z - 
          16*G*xitildeW^2*Z^2 + 32*G*xitildeW*xitildeZ*Z^2 - 
          16*G*xitildeZ^2*Z^2 - 96*G*xitildeW*xiZ*Z^2 + 80*G*xitildeZ*xiZ*
           Z^2 + 16*G*xiZ^2*Z^2 + 64*xitildeW^2*xitildeZ*Z^3 - 
          128*xitildeW*xitildeZ^2*Z^3 + 64*xitildeZ^3*Z^3 + 4*G^2*Zp + 
          32*G*xitildeW*Z*Zp - 16*G*xitildeZ*Z*Zp + 48*G*xiZ*Z*Zp - 
          64*xitildeW^2*Z^2*Zp + 128*xitildeW*xitildeZ*Z^2*Zp - 
          64*xitildeZ^2*Z^2*Zp))/(128*G*phi^2*Z^2))*I2[Wg, Wg, Zp] + 
     (((G - 4*Wp + 4*W*xiW)*(G + 4*xitildeZ*Z)*(2*G*W - 16*W^2*xiW - G*Z + 
          4*W*xitildeZ*Z + 4*W*xiW*Z))/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*
         Z) - (2*G^2*W - 8*G*W*Wp - 8*G*W^2*xitildeW + 32*W^2*Wp*xitildeW - 
         32*W^3*xitildeW^2 + 32*W^2*Wp*xiW - 32*W^3*xitildeW*xiW - G^2*Z + 
         4*G*Wp*Z + 4*G*W*xitildeW*Z - 16*W*Wp*xitildeW*Z + 
         48*W^2*xitildeW^2*Z + 12*G*W*xitildeZ*Z - 48*W*Wp*xitildeZ*Z + 
         16*W^2*xitildeW*xitildeZ*Z - 4*G*W*xiW*Z - 32*W^2*xitildeW*xiW*Z + 
         96*W^2*xitildeZ*xiW*Z - 4*G*xitildeZ*Z^2 + 16*Wp*xitildeZ*Z^2 - 
         48*W*xitildeW*xitildeZ*Z^2 + 16*W*xitildeZ^2*Z^2 - 
         16*W*xitildeZ*xiW*Z^2)/(32*phi^2*Z))*I2[Wg, Wm, Zg] + 
     (-((G - 4*Wp + 4*W*xiW)*(G + 4*xitildeZ*Z)*(2*G*W - 16*W^2*xiW - G*Z + 
           4*W*xitildeZ*Z + 4*W*xiW*Z))/(32*phi^2*(G + 4*W*xitildeW - 
          4*W*xiW)*Z) + (2*G^2*W - 8*G*W*Wp - 8*G*W^2*xitildeW + 
         32*W^2*Wp*xitildeW - 32*W^3*xitildeW^2 + 32*W^2*Wp*xiW - 
         32*W^3*xitildeW*xiW - G^2*Z + 4*G*Wp*Z + 4*G*W*xitildeW*Z - 
         16*W*Wp*xitildeW*Z - 16*W^2*xitildeW^2*Z + 12*G*W*xitildeZ*Z - 
         48*W*Wp*xitildeZ*Z + 80*W^2*xitildeW*xitildeZ*Z - 4*G*W*xiW*Z + 
         32*W^2*xitildeW*xiW*Z + 32*W^2*xitildeZ*xiW*Z - 4*G*xitildeZ*Z^2 + 
         16*Wp*xitildeZ*Z^2 + 16*W*xitildeW*xitildeZ*Z^2 - 
         48*W*xitildeZ^2*Z^2 - 16*W*xitildeZ*xiW*Z^2)/(32*phi^2*Z))*
      I2[Wg, Wp, Zg] + (((W - Z)*(3*G^2*W - 8*G*W*Wp + 16*G*W^2*xiW - 
          16*W^2*Wp*xiW + 16*W^3*xiW^2 - 2*G^2*Z - 2*G*W*Z + 4*G*Wp*Z + 
          4*W*Wp*Z - 8*G*W*xiW*Z - 4*W^2*xiW*Z + G*Z^2))/
        (2*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
       (13*G*W^2 - 8*W^2*Wp + 12*W^3*xitildeW + 4*W^3*xiW - 11*G*W*Z - 
         2*W^2*Z + 4*W*Wp*Z - 4*W^2*xitildeW*Z - 4*W^2*xiW*Z + 2*G*Z^2 + 
         W*Z^2)/(2*phi^2*Z))*I2[Wm, Wm, Z] + 
     ((G*(G - Z)*(W - Z)^2)/(phi^2*Z^2) - (G*(W - Z)^2*(G + 4*W*xiW - Z))/
        (phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*I2[Wm, Wp, Z] + 
     (((3*G*W - 6*G*Z - 12*W*xitildeW*Z + 8*W*xiW*Z - 4*W*xiZ*Z + 8*xiZ*Z^2)^
          2*(G + 4*xiZ*Z - 4*Zp))/(128*phi^2*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) + (-9*G^3*W^2 + 36*G^3*W*Z + 72*G^2*W^2*xitildeW*Z + 
         36*G^2*W^2*xitildeZ*Z - 48*G^2*W^2*xiW*Z + 80*G^2*W^2*xiZ*Z - 
         36*G^3*Z^2 - 144*G^2*W*xitildeW*Z^2 + 368*G*W^2*xitildeW^2*Z^2 - 
         144*G^2*W*xitildeZ*Z^2 - 288*G*W^2*xitildeW*xitildeZ*Z^2 - 
         16*G*W^2*xitildeZ^2*Z^2 + 96*G^2*W*xiW*Z^2 - 320*G*W^2*xitildeW*xiW*
          Z^2 + 192*G*W^2*xitildeZ*xiW*Z^2 + 64*G*W^2*xiW^2*Z^2 - 
         64*G^2*W*xiZ*Z^2 + 224*G*W^2*xitildeW*xiZ*Z^2 - 
         176*G*W^2*xitildeZ*xiZ*Z^2 - 64*G*W^2*xiW*xiZ*Z^2 + 
         16*G*W^2*xiZ^2*Z^2 + 144*G^2*xitildeZ*Z^3 - 448*G*W*xitildeW*
          xitildeZ*Z^3 + 64*W^2*xitildeW^2*xitildeZ*Z^3 + 
         320*G*W*xitildeZ^2*Z^3 - 128*W^2*xitildeW*xitildeZ^2*Z^3 + 
         64*W^2*xitildeZ^3*Z^3 + 128*G*W*xitildeZ*xiW*Z^3 - 64*G^2*xiZ*Z^3 - 
         192*G*W*xitildeW*xiZ*Z^3 - 64*G*W*xitildeZ*xiZ*Z^3 + 
         128*G*W*xiW*xiZ*Z^3 - 64*G*W*xiZ^2*Z^3 + 64*G*xitildeZ^2*Z^4 + 
         64*G*xitildeZ*xiZ*Z^4 + 64*G*xiZ^2*Z^4 - 92*G^2*W^2*Zp + 
         112*G^2*W*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 112*G*W^2*xitildeZ*Z*Zp - 
         64*G*W^2*xiW*Z*Zp + 48*G*W^2*xiZ*Z*Zp + 16*G^2*Z^2*Zp + 
         320*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
         192*G*W*xitildeZ*Z^2*Zp + 128*W^2*xitildeW*xitildeZ*Z^2*Zp - 
         64*W^2*xitildeZ^2*Z^2*Zp - 128*G*W*xiW*Z^2*Zp + 64*G*W*xiZ*Z^2*Zp - 
         64*G*xitildeZ*Z^3*Zp - 64*G*xiZ*Z^3*Zp)/(128*G*phi^2*Z^2))*
      I2[Wm, Wp, Zm] + 
     (-((3*G*W - 6*G*Z - 12*W*xitildeW*Z + 8*W*xiW*Z - 4*W*xiZ*Z + 8*xiZ*Z^2)^
           2*(G + 4*xiZ*Z - 4*Zp))/(128*phi^2*Z^2*(G + 4*xitildeZ*Z - 
          4*xiZ*Z)) - (119*G^3*W^2 - 220*G^3*W*Z - 184*G^2*W^2*xitildeW*Z + 
         36*G^2*W^2*xitildeZ*Z + 208*G^2*W^2*xiW*Z - 176*G^2*W^2*xiZ*Z + 
         92*G^3*Z^2 + 112*G^2*W*xitildeW*Z^2 - 16*G*W^2*xitildeW^2*Z^2 + 
         112*G^2*W*xitildeZ*Z^2 + 224*G*W^2*xitildeW*xitildeZ*Z^2 - 
         144*G*W^2*xitildeZ^2*Z^2 - 160*G^2*W*xiW*Z^2 - 64*G*W^2*xitildeW*xiW*
          Z^2 - 64*G*W^2*xitildeZ*xiW*Z^2 + 64*G*W^2*xiW^2*Z^2 + 
         192*G^2*W*xiZ*Z^2 - 32*G*W^2*xitildeW*xiZ*Z^2 + 
         80*G*W^2*xitildeZ*xiZ*Z^2 - 64*G*W^2*xiW*xiZ*Z^2 + 
         16*G*W^2*xiZ^2*Z^2 - 112*G^2*xitildeZ*Z^3 - 192*G*W*xitildeW*
          xitildeZ*Z^3 + 64*W^2*xitildeW^2*xitildeZ*Z^3 + 
         64*G*W*xitildeZ^2*Z^3 - 128*W^2*xitildeW*xitildeZ^2*Z^3 + 
         64*W^2*xitildeZ^3*Z^3 + 128*G*W*xitildeZ*xiW*Z^3 - 64*G^2*xiZ*Z^3 - 
         192*G*W*xitildeW*xiZ*Z^3 - 64*G*W*xitildeZ*xiZ*Z^3 + 
         128*G*W*xiW*xiZ*Z^3 - 64*G*W*xiZ^2*Z^3 + 64*G*xitildeZ^2*Z^4 + 
         64*G*xitildeZ*xiZ*Z^4 + 64*G*xiZ^2*Z^4 - 92*G^2*W^2*Zp + 
         112*G^2*W*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 112*G*W^2*xitildeZ*Z*Zp - 
         64*G*W^2*xiW*Z*Zp + 48*G*W^2*xiZ*Z*Zp + 16*G^2*Z^2*Zp + 
         320*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
         192*G*W*xitildeZ*Z^2*Zp + 128*W^2*xitildeW*xitildeZ*Z^2*Zp - 
         64*W^2*xitildeZ^2*Z^2*Zp - 128*G*W*xiW*Z^2*Zp + 64*G*W*xiZ*Z^2*Zp - 
         64*G*xitildeZ*Z^3*Zp - 64*G*xiZ*Z^3*Zp)/(128*G*phi^2*Z^2))*
      I2[Wm, Wp, Zp] + ((W*(G*W + 8*W*Wp - 4*W^2*xitildeW - 4*W^2*xiW - G*Z - 
          4*Wp*Z + 4*W*xitildeW*Z + 4*W*xiW*Z - Z^2))/(2*phi^2*Z) - 
       ((W - Z)*(G^2*W - 8*G*W*Wp + 8*G*W^2*xiW - 16*W^2*Wp*xiW + 
          16*W^3*xiW^2 + 4*G*Wp*Z + 4*W*Wp*Z - 4*W^2*xiW*Z - G*Z^2))/
        (2*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z))*I2[Wp, Wp, Z]
 
(* -------------------------------------------------------------------- *)

listA = {A[H], A[t], A[W], A[Wg], A[Wm], A[Wp], A[Z], A[Zg], A[Zm], A[Zp]}
 
listI = {I2[0, 0, W], I2[0, 0, Z], I2[0, t, W], I2[0, t, Wm], 
     I2[0, t, Wp], I2[0, W, Wg], I2[0, W, Wm], I2[0, W, Wp], I2[0, Wg, Wm], 
     I2[0, Wg, Wp], I2[0, Wm, Wp], I2[H, H, H], I2[H, t, t], I2[H, W, W], 
     I2[H, W, Wm], I2[H, W, Wp], I2[H, Wg, Wg], I2[H, Wm, Wm], I2[H, Wm, Wp], 
     I2[H, Wp, Wp], I2[H, Z, Z], I2[H, Z, Zm], I2[H, Z, Zp], I2[H, Zg, Zg], 
     I2[H, Zm, Zm], I2[H, Zm, Zp], I2[H, Zp, Zp], I2[t, t, Z], I2[t, t, Zm], 
     I2[t, t, Zp], I2[W, W, Z], I2[W, Wg, Zg], I2[W, Wm, Z], I2[W, Wm, Zm], 
     I2[W, Wm, Zp], I2[W, Wp, Z], I2[W, Wp, Zm], I2[W, Wp, Zp], 
     I2[Wg, Wg, Z], I2[Wg, Wg, Zm], I2[Wg, Wg, Zp], I2[Wg, Wm, Zg], 
     I2[Wg, Wp, Zg], I2[Wm, Wm, Z], I2[Wm, Wp, Z], I2[Wm, Wp, Zm], 
     I2[Wm, Wp, Zp], I2[Wp, Wp, Z]}

(* -------------------------------------------------------------------- *)
 
coeff[1] = 32*g3^2*t^2 - (G*W*(-3 + xiA)*(G + 4*W*xiW)^2*(W - Z))/
      (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
     (183*G^2*W^2 - 512*t^2*W^2 - 24*G*W^3 + 576*W^4 + 3*G^2*W^2*xiA + 
       24*G*W^3*xiA + 396*G*W^3*xitildeW + 12*G*W^3*xiA*xitildeW - 
       60*G*W^3*xiW - 12*G*W^3*xiA*xiW - 183*G^2*W*Z + 584*t^2*W*Z + 
       72*G*W^2*Z - 24*H*W^2*Z - 128*t*W^2*Z + 288*W^3*Z - 96*nG*W^3*Z - 
       3*G^2*W*xiA*Z - 24*G*W^2*xiA*Z - 396*G*W^2*xitildeW*Z - 
       12*G*W^2*xiA*xitildeW*Z + 60*G*W^2*xiW*Z + 12*G*W^2*xiA*xiW*Z + 
       72*t^2*Z^2 - 48*G*W*Z^2 + 160*t*W*Z^2 + 72*W^2*Z^2 - 128*nG*W^2*Z^2 - 
       12*H*Z^3 - 32*t*Z^3 - 48*W*Z^3 + 160*nG*W*Z^3 - 24*Z^4 - 80*nG*Z^4)/
      (12*phi^2*Z)
 
coeff[A[H]] = (3*(2*W^2 + Z^2))/phi^2
 
coeff[A[t]] = -16*g3^2*t - (2*t*(-64*W^2 + 90*W*Z + Z^2))/(3*phi^2*Z)
 
coeff[A[W]] = (-2*W*(72*W^2 - 9*G*Z - 3*H*Z + 18*t*Z - 128*W*Z - 8*nG*W*Z - 
       3*Z^2))/(3*phi^2*Z)
 
coeff[A[Wg]] = (8*W^2*xitildeW*(W - Z))/(phi^2*Z)
 
coeff[A[Wm]] = -(49*G^2*W^2 - 28*G*W^2*Wp + 3*G^2*W^2*xiA - 4*G*W^2*Wp*xiA + 
        44*G*W^3*xitildeW + 4*G*W^3*xiA*xitildeW + 12*G*W^3*xiW + 
        4*G*W^3*xiA*xiW - 49*G^2*W*Z - 14*G*W^2*Z + 28*G*W*Wp*Z + 
        8*W^2*Wp*Z - 3*G^2*W*xiA*Z + 4*G*W*Wp*xiA*Z - 44*G*W^2*xitildeW*Z - 
        8*W^3*xitildeW*Z - 4*G*W^2*xiA*xitildeW*Z - 12*G*W^2*xiW*Z - 
        4*G*W^2*xiA*xiW*Z - 7*G*Z^3 + 4*Wp*Z^3 - 4*W*xitildeW*Z^3)/
      (4*G*phi^2*Z) + (-15*G^2*W^2 + 36*G*W^2*Wp + 3*G^2*W^2*xiA - 
       4*G*W^2*Wp*xiA - 72*G*W^3*xiW + 48*W^3*Wp*xiW + 8*G*W^3*xiA*xiW + 
       16*W^3*Wp*xiA*xiW - 48*W^4*xiW^2 - 16*W^4*xiA*xiW^2 + 15*G^2*W*Z + 
       2*G*W^2*Z - 36*G*W*Wp*Z - 8*W^2*Wp*Z - 3*G^2*W*xiA*Z + 
       4*G*W*Wp*xiA*Z + 72*G*W^2*xiW*Z + 8*W^3*xiW*Z - 48*W^2*Wp*xiW*Z - 
       8*G*W^2*xiA*xiW*Z - 16*W^2*Wp*xiA*xiW*Z + 48*W^3*xiW^2*Z + 
       16*W^3*xiA*xiW^2*Z + G*Z^3 - 4*Wp*Z^3 + 4*W*xiW*Z^3)/
      (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[A[Wp]] = -(3*G^2*W^2 + 28*G*W^2*Wp + G^2*W^2*xiA + 4*G*W^2*Wp*xiA - 
        12*G*W^3*xitildeW - 4*G*W^3*xiA*xitildeW - 12*G*W^3*xiW - 
        4*G*W^3*xiA*xiW - 3*G^2*W*Z - 2*G*W^2*Z - 28*G*W*Wp*Z - 8*W^2*Wp*Z - 
        G^2*W*xiA*Z - 4*G*W*Wp*xiA*Z + 12*G*W^2*xitildeW*Z + 
        8*W^3*xitildeW*Z + 4*G*W^2*xiA*xitildeW*Z + 12*G*W^2*xiW*Z + 
        4*G*W^2*xiA*xiW*Z - G*Z^3 - 4*Wp*Z^3 + 4*W*xitildeW*Z^3)/
      (4*G*phi^2*Z) + (3*G^2*W^2 - 36*G*W^2*Wp + G^2*W^2*xiA + 
       4*G*W^2*Wp*xiA + 24*G*W^3*xiW - 48*W^3*Wp*xiW + 8*G*W^3*xiA*xiW - 
       16*W^3*Wp*xiA*xiW + 48*W^4*xiW^2 + 16*W^4*xiA*xiW^2 - 3*G^2*W*Z - 
       2*G*W^2*Z + 36*G*W*Wp*Z + 8*W^2*Wp*Z - G^2*W*xiA*Z - 4*G*W*Wp*xiA*Z - 
       24*G*W^2*xiW*Z - 8*W^3*xiW*Z + 48*W^2*Wp*xiW*Z - 8*G*W^2*xiA*xiW*Z + 
       16*W^2*Wp*xiA*xiW*Z - 48*W^3*xiW^2*Z - 16*W^3*xiA*xiW^2*Z - G*Z^3 + 
       4*Wp*Z^3 - 4*W*xiW*Z^3)/(4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[A[Z]] = (72*G*W^2 - 192*t*W^2 + 216*W^3 - 72*G*W*Z + 240*t*W*Z - 
      72*W^2*Z + 64*nG*W^2*Z + 27*G*Z^2 + 9*H*Z^2 - 102*t*Z^2 + 30*W*Z^2 - 
      80*nG*W*Z^2 + 3*Z^3 + 40*nG*Z^3)/(9*phi^2*Z)
 
coeff[A[Zg]] = 0
 
coeff[A[Zm]] = ((2*W^2 + Z^2)*(7*G + 4*xitildeZ*Z - 4*Zp))/(8*G*phi^2) + 
     ((2*W^2 + Z^2)*(G + 4*xiZ*Z - 4*Zp))/(8*phi^2*(G + 4*xitildeZ*Z - 
        4*xiZ*Z))
 
coeff[A[Zp]] = -((2*W^2 + Z^2)*(G + 4*xiZ*Z - 4*Zp))/
      (8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     ((2*W^2 + Z^2)*(G - 4*xitildeZ*Z + 4*Zp))/(8*G*phi^2)
 
coeff[I2[0, 0, W]] = (-4*(-3 + 4*nG)*W^2)/phi^2
 
coeff[I2[0, 0, Z]] = -(-32*W^2 + 64*nG*W^2 + 40*W*Z - 80*nG*W*Z - 17*Z^2 + 
       40*nG*Z^2)/(3*phi^2)
 
coeff[I2[0, t, W]] = (6*(t - W)*(t + 2*W))/phi^2
 
coeff[I2[0, t, Wm]] = (3*t*(-7*G + 4*t + 4*Wp - 4*W*xitildeW - 4*W*xiW))/
      (4*phi^2) + (3*t*(-G + 4*t - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
      (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[I2[0, t, Wp]] = (-3*t*(G + 4*t + 4*Wp - 4*W*xitildeW - 4*W*xiW))/
      (4*phi^2) - (3*t*(-G + 4*t - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
      (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[I2[0, W, Wg]] = (-2*W^2*(-1 + xitildeW)^2*(W - Z))/(phi^2*Z)
 
coeff[I2[0, W, Wm]] = ((G^2 - 92*G*W + 160*W^2 - 4*G*Wp + 80*W*Wp + 
        84*G*W*xiA + 48*W^2*xiA - 48*W*Wp*xiA + 60*G*W*xitildeW - 
        144*W^2*xitildeW - 48*W*Wp*xitildeW + 48*W^2*xiA*xitildeW + 
        80*W^2*xitildeW^2 - 48*G*W*xiW - 16*W^2*xiW + 16*W*Wp*xiW + 
        48*W^2*xiA*xiW - 16*W^2*xitildeW*xiW - 16*W^2*xiW^2)*(W - Z))/
      (32*phi^2*Z) - ((G - 4*Wp + 4*W*xiW)*(G^2 + 4*G*W - 128*W^2 - 
        12*G*W*xiA - 48*W^2*xiA + 8*G*W*xiW + 16*W^2*xiW - 48*W^2*xiA*xiW + 
        16*W^2*xiW^2)*(W - Z))/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[I2[0, W, Wp]] = 
    -((G^2 + 4*G*W + 96*W^2 - 4*G*Wp + 80*W*Wp - 12*G*W*xiA + 48*W^2*xiA - 
         48*W*Wp*xiA - 4*G*W*xitildeW - 16*W^2*xitildeW - 48*W*Wp*xitildeW + 
         48*W^2*xiA*xitildeW + 16*W^2*xitildeW^2 + 16*G*W*xiW - 16*W^2*xiW + 
         16*W*Wp*xiW + 48*W^2*xiA*xiW - 16*W^2*xitildeW*xiW - 16*W^2*xiW^2)*
        (W - Z))/(32*phi^2*Z) + ((G - 4*Wp + 4*W*xiW)*
       (G^2 + 4*G*W - 128*W^2 - 12*G*W*xiA - 48*W^2*xiA + 8*G*W*xiW + 
        16*W^2*xiW - 48*W^2*xiA*xiW + 16*W^2*xiW^2)*(W - Z))/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[I2[0, Wg, Wm]] = -(G*(G - 8*W*xiW)*(G - 4*Wp + 4*W*xiW)*(W - Z))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
     ((-G^2 + 4*G*Wp + 4*G*W*xitildeW - 16*W*Wp*xitildeW + 
        16*W^2*xitildeW^2 - 16*W*Wp*xiW + 16*W^2*xitildeW*xiW)*(W - Z))/
      (16*phi^2*Z)
 
coeff[I2[0, Wg, Wp]] = (G*(G - 8*W*xiW)*(G - 4*Wp + 4*W*xiW)*(W - Z))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
     ((-G^2 + 4*G*Wp + 4*G*W*xitildeW - 16*W*Wp*xitildeW + 
        16*W^2*xitildeW^2 - 16*W*Wp*xiW + 16*W^2*xitildeW*xiW)*(W - Z))/
      (16*phi^2*Z)
 
coeff[I2[0, Wm, Wp]] = -(G*W*(-3 + 5*xiA + 4*xitildeW - 4*xiW)*(W - Z))/
      (2*phi^2*Z) - (G*W*(-3 + xiA)*(G + 4*W*xiW)*(W - Z))/
      (2*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[I2[H, H, H]] = (-3*(G - H)^2)/(4*phi^2)
 
coeff[I2[H, t, t]] = (-3*(H - 4*t)*t)/phi^2
 
coeff[I2[H, W, W]] = -(H^2 - 4*H*W + 12*W^2)/(2*phi^2)
 
coeff[I2[H, W, Wm]] = 
    -((G - 4*Wp + 4*W*xiW)*(G^2 - 8*G*H + 16*H^2 - 8*G*W - 32*H*W + 16*W^2 + 
         8*G*W*xiW - 32*H*W*xiW - 32*W^2*xiW + 16*W^2*xiW^2))/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) - 
     (31*G^2 - 56*G*H + 16*H^2 - 56*G*W - 32*H*W + 16*W^2 - 28*G*Wp + 
       32*H*Wp + 32*W*Wp + 68*G*W*xitildeW - 32*H*W*xitildeW - 
       32*W^2*xitildeW - 16*W*Wp*xitildeW + 16*W^2*xitildeW^2 + 16*G*W*xiW - 
       32*H*W*xiW - 32*W^2*xiW - 16*W*Wp*xiW + 16*W^2*xitildeW*xiW + 
       16*W^2*xiW^2)/(32*phi^2)
 
coeff[I2[H, W, Wp]] = -(G^2 - 8*G*H - 16*H^2 - 8*G*W + 32*H*W - 16*W^2 + 
        28*G*Wp - 32*H*Wp - 32*W*Wp - 4*G*W*xitildeW + 32*H*W*xitildeW + 
        32*W^2*xitildeW + 16*W*Wp*xitildeW - 16*W^2*xitildeW^2 - 16*G*W*xiW + 
        32*H*W*xiW + 32*W^2*xiW + 16*W*Wp*xiW - 16*W^2*xitildeW*xiW - 
        16*W^2*xiW^2)/(32*phi^2) + ((G - 4*Wp + 4*W*xiW)*
       (G^2 - 8*G*H + 16*H^2 - 8*G*W - 32*H*W + 16*W^2 + 8*G*W*xiW - 
        32*H*W*xiW - 32*W^2*xiW + 16*W^2*xiW^2))/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[I2[H, Wg, Wg]] = (W^2*xitildeW^2)/phi^2
 
coeff[I2[H, Wm, Wm]] = 
    -((G - 2*H + 2*W*xiW)*(5*G^2 - 4*G*H - 12*G*Wp + 12*G*W*xiW + 
         16*W*Wp*xiW - 16*W^2*xiW^2))/(16*phi^2*(G + 4*W*xitildeW - 
        4*W*xiW)) - (3*G^2 - 2*G*H + 4*G*Wp - 8*H*Wp - 12*G*W*xitildeW + 
       8*H*W*xitildeW + 8*W^2*xitildeW^2 - 2*G*W*xiW + 8*H*W*xiW + 
       8*W*Wp*xiW - 8*W^2*xitildeW*xiW - 8*W^2*xiW^2)/(16*phi^2)
 
coeff[I2[H, Wm, Wp]] = (G*(3*G - 4*H + 4*W*xitildeW))/(4*phi^2) + 
     (G*(G - 2*H + 2*W*xiW)^2)/(4*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[I2[H, Wp, Wp]] = ((G - 2*H + 2*W*xiW)*(G^2 + 4*G*H - 12*G*Wp + 
        4*G*W*xiW + 16*W*Wp*xiW - 16*W^2*xiW^2))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) - 
     (G^2 + 2*G*H - 4*G*Wp + 8*H*Wp - 4*G*W*xitildeW - 8*H*W*xitildeW + 
       8*W^2*xitildeW^2 + 2*G*W*xiW - 8*H*W*xiW - 8*W*Wp*xiW + 
       8*W^2*xitildeW*xiW + 8*W^2*xiW^2)/(16*phi^2)
 
coeff[I2[H, Z, Z]] = -(H^2 - 4*H*Z + 12*Z^2)/(4*phi^2)
 
coeff[I2[H, Z, Zm]] = 
    -((G^2 - 8*G*H + 16*H^2 - 8*G*Z - 32*H*Z + 8*G*xiZ*Z - 32*H*xiZ*Z + 
         16*Z^2 - 32*xiZ*Z^2 + 16*xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
      (64*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (31*G^2 - 56*G*H + 16*H^2 - 56*G*Z - 32*H*Z + 68*G*xitildeZ*Z - 
       32*H*xitildeZ*Z + 16*G*xiZ*Z - 32*H*xiZ*Z + 16*Z^2 - 32*xitildeZ*Z^2 + 
       16*xitildeZ^2*Z^2 - 32*xiZ*Z^2 + 16*xitildeZ*xiZ*Z^2 + 16*xiZ^2*Z^2 - 
       28*G*Zp + 32*H*Zp + 32*Z*Zp - 16*xitildeZ*Z*Zp - 16*xiZ*Z*Zp)/
      (64*phi^2)
 
coeff[I2[H, Z, Zp]] = ((G^2 - 8*G*H + 16*H^2 - 8*G*Z - 32*H*Z + 8*G*xiZ*Z - 
        32*H*xiZ*Z + 16*Z^2 - 32*xiZ*Z^2 + 16*xiZ^2*Z^2)*
       (G + 4*xiZ*Z - 4*Zp))/(64*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (G^2 - 8*G*H - 16*H^2 - 8*G*Z + 32*H*Z - 4*G*xitildeZ*Z + 
       32*H*xitildeZ*Z - 16*G*xiZ*Z + 32*H*xiZ*Z - 16*Z^2 + 32*xitildeZ*Z^2 - 
       16*xitildeZ^2*Z^2 + 32*xiZ*Z^2 - 16*xitildeZ*xiZ*Z^2 - 16*xiZ^2*Z^2 + 
       28*G*Zp - 32*H*Zp - 32*Z*Zp + 16*xitildeZ*Z*Zp + 16*xiZ*Z*Zp)/
      (64*phi^2)
 
coeff[I2[H, Zg, Zg]] = (xitildeZ^2*Z^2)/(2*phi^2)
 
coeff[I2[H, Zm, Zm]] = -(3*G^2 - 2*G*H - 12*G*xitildeZ*Z + 8*H*xitildeZ*Z - 
        2*G*xiZ*Z + 8*H*xiZ*Z + 8*xitildeZ^2*Z^2 - 8*xitildeZ*xiZ*Z^2 - 
        8*xiZ^2*Z^2 + 4*G*Zp - 8*H*Zp + 8*xiZ*Z*Zp)/(32*phi^2) - 
     ((G - 2*H + 2*xiZ*Z)*(5*G^2 - 4*G*H + 12*G*xiZ*Z - 16*xiZ^2*Z^2 - 
        12*G*Zp + 16*xiZ*Z*Zp))/(32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z))
 
coeff[I2[H, Zm, Zp]] = (G*(3*G - 4*H + 4*xitildeZ*Z))/(8*phi^2) + 
     (G*(G - 2*H + 2*xiZ*Z)^2)/(8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z))
 
coeff[I2[H, Zp, Zp]] = -(G^2 + 2*G*H - 4*G*xitildeZ*Z - 8*H*xitildeZ*Z + 
        2*G*xiZ*Z - 8*H*xiZ*Z + 8*xitildeZ^2*Z^2 + 8*xitildeZ*xiZ*Z^2 + 
        8*xiZ^2*Z^2 - 4*G*Zp + 8*H*Zp - 8*xiZ*Z*Zp)/(32*phi^2) + 
     ((G - 2*H + 2*xiZ*Z)*(G^2 + 4*G*H + 4*G*xiZ*Z - 16*xiZ^2*Z^2 - 12*G*Zp + 
        16*xiZ*Z*Zp))/(32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z))
 
coeff[I2[t, t, Z]] = -(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 
       17*Z^3)/(3*phi^2*Z)
 
coeff[I2[t, t, Zm]] = (-3*t*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (3*t*(7*G + 4*xitildeZ*Z + 4*xiZ*Z - 4*Zp))/(8*phi^2)
 
coeff[I2[t, t, Zp]] = (3*t*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (8*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (3*t*(G - 4*xitildeZ*Z - 4*xiZ*Z + 4*Zp))/(8*phi^2)
 
coeff[I2[W, W, Z]] = -((-4*W + Z)*(12*W^2 + 20*W*Z + Z^2))/(2*phi^2*Z)
 
coeff[I2[W, Wg, Zg]] = (2*W*(W^2 - 2*W^2*xitildeW + W^2*xitildeW^2 - 
       2*W*xitildeZ*Z - 2*W*xitildeW*xitildeZ*Z + xitildeZ^2*Z^2))/(phi^2*Z)
 
coeff[I2[W, Wm, Z]] = 
    -((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G^2 - 8*G*W + 16*W^2 + 8*G*W*xiW - 
         32*W^2*xiW + 16*W^2*xiW^2 - 8*G*Z + 160*W*Z - 32*W*xiW*Z + 16*Z^2))/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
     ((W - Z)^2*(31*G^2 - 56*G*W + 16*W^2 - 28*G*Wp + 32*W*Wp + 
        68*G*W*xitildeW - 32*W^2*xitildeW - 16*W*Wp*xitildeW + 
        16*W^2*xitildeW^2 + 16*G*W*xiW - 32*W^2*xiW - 16*W*Wp*xiW + 
        16*W^2*xitildeW*xiW + 16*W^2*xiW^2 - 56*G*Z + 160*W*Z + 32*Wp*Z - 
        32*W*xitildeW*Z - 32*W*xiW*Z + 16*Z^2))/(32*phi^2*Z^2)
 
coeff[I2[W, Wm, Zm]] = ((G - 4*Wp + 4*W*xiW)*(W - Z)^2*
       (G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 2*W*xiZ*Z + 2*W*xiW*xiZ*Z - 
        xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/(16*phi^2*(G + 4*W*xitildeW - 
        4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     ((9*G^3*W^2 - 32*G^2*W^3 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp + 
        30*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
        8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 
        8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 36*G^3*W*Z + 144*G^2*W^2*Z - 
        48*G*W^3*Z + 36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z - 156*G^2*W^2*xitildeW*Z + 
        160*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 
        112*G*W^3*xitildeW^2*Z + 24*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
        16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z - 
        24*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 
        16*G*W^3*xitildeW*xiZ*Z - 16*G*W^3*xiW*xiZ*Z + 36*G^3*Z^2 - 
        152*G^2*W*Z^2 + 56*G*W^2*Z^2 - 36*G^2*Wp*Z^2 + 128*G*W*Wp*Z^2 - 
        32*W^2*Wp*Z^2 + 192*G^2*W*xitildeW*Z^2 - 288*G*W^2*xitildeW*Z^2 + 
        32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*Z^2 + 
        64*W^2*Wp*xitildeW*Z^2 + 232*G*W^2*xitildeW^2*Z^2 - 
        64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
        32*W^3*xitildeW^3*Z^2 - 60*G^2*W*xiW*Z^2 + 48*G*W^2*xiW*Z^2 + 
        24*G*W*Wp*xiW*Z^2 - 88*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 + 
        96*G^2*W*xiZ*Z^2 + 96*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 
        160*G*W^2*xitildeW*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
        8*G*W^2*xiZ^2*Z^2 - 96*G^2*xiZ*Z^3 - 112*G*W*xiZ*Z^3 + 
        96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 256*G*W*xitildeW*xiZ*Z^3 - 
        64*W^2*xitildeW*xiZ*Z^3 + 64*W*Wp*xitildeW*xiZ*Z^3 - 
        64*W^2*xitildeW^2*xiZ*Z^3 + 48*G*W*xiW*xiZ*Z^3 - 48*G*W*xiZ^2*Z^3 + 
        56*G*xiZ^2*Z^4 - 32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*
       (G + 4*xiZ*Z - 4*Zp))/(128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     ((G - 4*Wp + 4*W*xiW)*(8*G^2*W^3 - 8*G*W^4 + 16*G*W^4*xiW - 
        8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z - 32*G*W^3*xitildeZ*Z + 
        32*W^4*xitildeZ*Z - 32*G*W^3*xiW*Z - 64*W^4*xitildeZ*xiW*Z + 
        16*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*Z + 4*G^2*W^2*xiZ*Z + 
        48*G*W^3*xiZ*Z + 48*G*W^3*xiW*xiZ*Z + 9*G^3*Z^2 - 32*G^2*W*Z^2 + 
        8*G*W^2*Z^2 + 36*G^2*W*xitildeZ*Z^2 - 96*G*W^2*xitildeZ*Z^2 + 
        40*G*W^2*xitildeZ^2*Z^2 - 64*W^3*xitildeZ^2*Z^2 - 24*G^2*W*xiW*Z^2 - 
        16*G*W^2*xiW*Z^2 - 96*G*W^2*xitildeZ*xiW*Z^2 - 64*W^3*xitildeZ^2*xiW*
         Z^2 + 8*G*W^2*xiW^2*Z^2 - 40*G^2*W*xiZ*Z^2 + 32*G*W^2*xiZ*Z^2 - 
        88*G*W^2*xitildeZ*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
        8*G*W^2*xiZ^2*Z^2 + 30*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 + 
        80*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*Z^3 - 
        16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
        16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
        8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
        4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
        32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
        8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
        64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
        16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
        16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
        8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
     (9*G^3*W^2 - 32*G^2*W^3 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp + 
       30*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
       8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 
       8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 36*G^3*W*Z + 144*G^2*W^2*Z - 
       48*G*W^3*Z + 36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z - 156*G^2*W^2*xitildeW*Z + 
       160*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 
       112*G*W^3*xitildeW^2*Z - 36*G^2*W^2*xitildeZ*Z + 
       128*G*W^3*xitildeZ*Z - 32*W^4*xitildeZ*Z + 40*G*W^2*Wp*xitildeZ*Z - 
       64*W^3*Wp*xitildeZ*Z - 120*G*W^3*xitildeW*xitildeZ*Z + 
       64*W^4*xitildeW*xitildeZ*Z + 32*W^3*Wp*xitildeW*xitildeZ*Z - 
       32*W^4*xitildeW^2*xitildeZ*Z + 24*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
       16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xitildeZ*xiW*
        Z + 64*W^4*xitildeZ*xiW*Z + 32*W^3*Wp*xitildeZ*xiW*Z - 
       32*W^4*xitildeW*xitildeZ*xiW*Z - 16*G*W^3*xiW^2*Z - 
       32*W^4*xitildeZ*xiW^2*Z - 76*G^2*W^2*xiZ*Z - 48*G*W^3*xiZ*Z + 
       48*G*W^2*Wp*xiZ*Z - 48*G*W^3*xitildeW*xiZ*Z - 48*G*W^3*xiW*xiZ*Z + 
       45*G^3*Z^2 + 320*G^2*W*Z^2 - 56*G*W^2*Z^2 - 72*G^2*Wp*Z^2 - 
       224*G*W*Wp*Z^2 + 32*W^2*Wp*Z^2 + 156*G^2*W*xitildeW*Z^2 + 
       384*G*W^2*xitildeW*Z^2 - 32*W^3*xitildeW*Z^2 + 
       24*G*W*Wp*xitildeW*Z^2 - 64*W^2*Wp*xitildeW*Z^2 - 
       136*G*W^2*xitildeW^2*Z^2 + 64*W^3*xitildeW^2*Z^2 + 
       32*W^2*Wp*xitildeW^2*Z^2 - 32*W^3*xitildeW^3*Z^2 + 
       180*G^2*W*xitildeZ*Z^2 + 288*G*W^2*xitildeZ*Z^2 - 
       288*G*W*Wp*xitildeZ*Z^2 + 480*G*W^2*xitildeW*xitildeZ*Z^2 + 
       56*G*W^2*xitildeZ^2*Z^2 + 64*W^3*xitildeZ^2*Z^2 - 
       64*W^2*Wp*xitildeZ^2*Z^2 + 64*W^3*xitildeW*xitildeZ^2*Z^2 - 
       12*G^2*W*xiW*Z^2 - 48*G*W^2*xiW*Z^2 - 24*G*W*Wp*xiW*Z^2 + 
       88*G*W^2*xitildeW*xiW*Z^2 + 96*G*W^2*xitildeZ*xiW*Z^2 + 
       64*W^3*xitildeZ^2*xiW*Z^2 - 8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 - 
       96*G*W^2*xiZ*Z^2 + 96*G*W*Wp*xiZ*Z^2 - 160*G*W^2*xitildeW*xiZ*Z^2 + 
       88*G*W^2*xitildeZ*xiZ*Z^2 - 32*G*W^2*xiW*xiZ*Z^2 - 8*G*W^2*xiZ^2*Z^2 - 
       114*G^2*xitildeZ*Z^3 + 112*G*W*xitildeZ*Z^3 + 24*G*Wp*xitildeZ*Z^3 - 
       64*W*Wp*xitildeZ*Z^3 + 136*G*W*xitildeW*xitildeZ*Z^3 + 
       64*W^2*xitildeW*xitildeZ*Z^3 - 64*W*Wp*xitildeW*xitildeZ*Z^3 + 
       64*W^2*xitildeW^2*xitildeZ*Z^3 - 240*G*W*xitildeZ^2*Z^3 - 
       32*W^2*xitildeZ^3*Z^3 - 48*G*W*xitildeZ*xiW*Z^3 + 68*G^2*xiZ*Z^3 + 
       112*G*W*xiZ*Z^3 - 80*G*Wp*xiZ*Z^3 - 64*W*Wp*xiZ*Z^3 + 
       240*G*W*xitildeW*xiZ*Z^3 + 64*W^2*xitildeW*xiZ*Z^3 - 
       64*W*Wp*xitildeW*xiZ*Z^3 + 64*W^2*xitildeW^2*xiZ*Z^3 + 
       48*G*W*xitildeZ*xiZ*Z^3 - 48*G*W*xiW*xiZ*Z^3 + 48*G*W*xiZ^2*Z^3 - 
       56*G*xitildeZ^2*Z^4 + 32*Wp*xitildeZ^2*Z^4 - 32*W*xitildeW*xitildeZ^2*
        Z^4 - 56*G*xitildeZ*xiZ*Z^4 + 32*Wp*xitildeZ*xiZ*Z^4 - 
       32*W*xitildeW*xitildeZ*xiZ*Z^4 - 56*G*xiZ^2*Z^4 + 32*Wp*xiZ^2*Z^4 - 
       32*W*xitildeW*xiZ^2*Z^4 + 88*G^2*W^2*Zp - 96*G*W^3*Zp + 32*W^4*Zp - 
       72*G*W^2*Wp*Zp + 64*W^3*Wp*Zp + 152*G*W^3*xitildeW*Zp - 
       64*W^4*xitildeW*Zp - 32*W^3*Wp*xitildeW*Zp + 32*W^4*xitildeW^2*Zp + 
       48*G*W^3*xiW*Zp - 64*W^4*xiW*Zp - 32*W^3*Wp*xiW*Zp + 
       32*W^4*xitildeW*xiW*Zp + 32*W^4*xiW^2*Zp - 108*G^2*W*Z*Zp - 
       96*G*W^2*Z*Zp + 96*G*W*Wp*Z*Zp - 160*G*W^2*xitildeW*Z*Zp - 
       104*G*W^2*xitildeZ*Z*Zp - 64*W^3*xitildeZ*Z*Zp + 
       64*W^2*Wp*xitildeZ*Z*Zp - 64*W^3*xitildeW*xitildeZ*Z*Zp - 
       32*G*W^2*xiW*Z*Zp - 64*W^3*xitildeZ*xiW*Z*Zp - 24*G*W^2*xiZ*Z*Zp - 
       26*G^2*Z^2*Zp - 112*G*W*Z^2*Zp + 56*G*Wp*Z^2*Zp + 64*W*Wp*Z^2*Zp - 
       216*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW*Z^2*Zp + 
       64*W*Wp*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp + 
       144*G*W*xitildeZ*Z^2*Zp + 32*W^2*xitildeZ^2*Z^2*Zp + 
       48*G*W*xiW*Z^2*Zp - 48*G*W*xiZ*Z^2*Zp + 56*G*xitildeZ*Z^3*Zp - 
       32*Wp*xitildeZ*Z^3*Zp + 32*W*xitildeW*xitildeZ*Z^3*Zp + 
       56*G*xiZ*Z^3*Zp - 32*Wp*xiZ*Z^3*Zp + 32*W*xitildeW*xiZ*Z^3*Zp)/
      (128*G*phi^2*Z^2)
 
coeff[I2[W, Wm, Zp]] = 
    -((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 
         2*W*xiZ*Z + 2*W*xiW*xiZ*Z - xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
        4*xiZ*Z)) + ((9*G^3*W^2 - 32*G^2*W^3 + 8*G*W^4 - 10*G^2*W^2*Wp + 
        16*G*W^3*Wp + 30*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 
        8*G*W^3*Wp*xitildeW + 8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 
        16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 8*G*W^4*xitildeW*xiW + 
        8*G*W^4*xiW^2 - 36*G^3*W*Z + 144*G^2*W^2*Z - 48*G*W^3*Z + 
        36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z - 156*G^2*W^2*xitildeW*Z + 
        160*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 
        112*G*W^3*xitildeW^2*Z + 24*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
        16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z - 
        24*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 
        16*G*W^3*xitildeW*xiZ*Z - 16*G*W^3*xiW*xiZ*Z + 36*G^3*Z^2 - 
        152*G^2*W*Z^2 + 56*G*W^2*Z^2 - 36*G^2*Wp*Z^2 + 128*G*W*Wp*Z^2 - 
        32*W^2*Wp*Z^2 + 192*G^2*W*xitildeW*Z^2 - 288*G*W^2*xitildeW*Z^2 + 
        32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*Z^2 + 
        64*W^2*Wp*xitildeW*Z^2 + 232*G*W^2*xitildeW^2*Z^2 - 
        64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
        32*W^3*xitildeW^3*Z^2 - 60*G^2*W*xiW*Z^2 + 48*G*W^2*xiW*Z^2 + 
        24*G*W*Wp*xiW*Z^2 - 88*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 + 
        96*G^2*W*xiZ*Z^2 + 96*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 
        160*G*W^2*xitildeW*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
        8*G*W^2*xiZ^2*Z^2 - 96*G^2*xiZ*Z^3 - 112*G*W*xiZ*Z^3 + 
        96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 256*G*W*xitildeW*xiZ*Z^3 - 
        64*W^2*xitildeW*xiZ*Z^3 + 64*W*Wp*xitildeW*xiZ*Z^3 - 
        64*W^2*xitildeW^2*xiZ*Z^3 + 48*G*W*xiW*xiZ*Z^3 - 48*G*W*xiZ^2*Z^3 + 
        56*G*xiZ^2*Z^4 - 32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*
       (G + 4*xiZ*Z - 4*Zp))/(128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     ((G - 4*Wp + 4*W*xiW)*(4*G^3*W^2 - 24*G^2*W^3 + 56*G*W^4 + 
        32*G^2*W^3*xiW - 112*G*W^4*xiW + 56*G*W^4*xiW^2 - 4*G^3*W*Z + 
        16*G^2*W^2*Z - 48*G*W^3*Z - 32*G*W^3*xitildeZ*Z + 32*W^4*xitildeZ*Z - 
        32*G^2*W^2*xiW*Z + 96*G*W^3*xiW*Z - 64*W^4*xitildeZ*xiW*Z - 
        48*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*Z - 28*G^2*W^2*xiZ*Z - 
        80*G*W^3*xiZ*Z - 80*G*W^3*xiW*xiZ*Z + G^3*Z^2 + 8*G*W^2*Z^2 + 
        4*G^2*W*xitildeZ*Z^2 + 32*G*W^2*xitildeZ*Z^2 - 24*G*W^2*xitildeZ^2*
         Z^2 - 64*W^3*xitildeZ^2*Z^2 + 8*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 
        32*G*W^2*xitildeZ*xiW*Z^2 - 64*W^3*xitildeZ^2*xiW*Z^2 + 
        8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 + 32*G*W^2*xiZ*Z^2 + 
        40*G*W^2*xitildeZ*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
        8*G*W^2*xiZ^2*Z^2 - 2*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 + 
        16*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*Z^3 - 
        16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
        16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
        8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
        4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
        32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
        8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
        64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
        16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
        16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
        8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
     (115*G^3*W^2 - 192*G^2*W^3 + 56*G*W^4 - 102*G^2*W^2*Wp + 112*G*W^3*Wp + 
       242*G^2*W^3*xitildeW - 112*G*W^4*xitildeW - 56*G*W^3*Wp*xitildeW + 
       56*G*W^4*xitildeW^2 + 60*G^2*W^3*xiW - 112*G*W^4*xiW - 
       56*G*W^3*Wp*xiW + 56*G*W^4*xitildeW*xiW + 56*G*W^4*xiW^2 - 
       216*G^3*W*Z + 336*G^2*W^2*Z - 144*G*W^3*Z + 204*G^2*W*Wp*Z - 
       288*G*W^2*Wp*Z - 628*G^2*W^2*xitildeW*Z + 480*G*W^3*xitildeW*Z + 
       240*G*W^2*Wp*xitildeW*Z - 336*G*W^3*xitildeW^2*Z + 
       36*G^2*W^2*xitildeZ*Z - 128*G*W^3*xitildeZ*Z + 32*W^4*xitildeZ*Z - 
       40*G*W^2*Wp*xitildeZ*Z + 64*W^3*Wp*xitildeZ*Z + 
       120*G*W^3*xitildeW*xitildeZ*Z - 64*W^4*xitildeW*xitildeZ*Z - 
       32*W^3*Wp*xitildeW*xitildeZ*Z + 32*W^4*xitildeW^2*xitildeZ*Z + 
       40*G^2*W^2*xiW*Z + 96*G*W^3*xiW*Z + 48*G*W^2*Wp*xiW*Z - 
       48*G*W^3*xitildeW*xiW*Z + 16*G*W^3*xitildeZ*xiW*Z - 
       64*W^4*xitildeZ*xiW*Z - 32*W^3*Wp*xitildeZ*xiW*Z + 
       32*W^4*xitildeW*xitildeZ*xiW*Z - 48*G*W^3*xiW^2*Z + 
       32*W^4*xitildeZ*xiW^2*Z - 148*G^2*W^2*xiZ*Z - 80*G*W^3*xiZ*Z + 
       80*G*W^2*Wp*xiZ*Z - 80*G*W^3*xitildeW*xiZ*Z - 80*G*W^3*xiW*xiZ*Z + 
       91*G^3*Z^2 - 96*G^2*W*Z^2 + 56*G*W^2*Z^2 - 88*G^2*Wp*Z^2 + 
       96*G*W*Wp*Z^2 - 32*W^2*Wp*Z^2 + 324*G^2*W*xitildeW*Z^2 - 
       256*G*W^2*xitildeW*Z^2 + 32*W^3*xitildeW*Z^2 - 
       152*G*W*Wp*xitildeW*Z^2 + 64*W^2*Wp*xitildeW*Z^2 + 
       264*G*W^2*xitildeW^2*Z^2 - 64*W^3*xitildeW^2*Z^2 - 
       32*W^2*Wp*xitildeW^2*Z^2 + 32*W^3*xitildeW^3*Z^2 + 
       108*G^2*W*xitildeZ*Z^2 + 96*G*W^2*xitildeZ*Z^2 - 
       96*G*W*Wp*xitildeZ*Z^2 + 160*G*W^2*xitildeW*xitildeZ*Z^2 - 
       120*G*W^2*xitildeZ^2*Z^2 - 64*W^3*xitildeZ^2*Z^2 + 
       64*W^2*Wp*xitildeZ^2*Z^2 - 64*W^3*xitildeW*xitildeZ^2*Z^2 - 
       84*G^2*W*xiW*Z^2 + 48*G*W^2*xiW*Z^2 + 24*G*W*Wp*xiW*Z^2 - 
       88*G*W^2*xitildeW*xiW*Z^2 + 32*G*W^2*xitildeZ*xiW*Z^2 - 
       64*W^3*xitildeZ^2*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 + 168*G^2*W*xiZ*Z^2 + 
       96*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 160*G*W^2*xitildeW*xiZ*Z^2 + 
       40*G*W^2*xitildeZ*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 - 
       110*G^2*xitildeZ*Z^3 - 112*G*W*xitildeZ*Z^3 + 104*G*Wp*xitildeZ*Z^3 + 
       64*W*Wp*xitildeZ*Z^3 - 264*G*W*xitildeW*xitildeZ*Z^3 - 
       64*W^2*xitildeW*xitildeZ*Z^3 + 64*W*Wp*xitildeW*xitildeZ*Z^3 - 
       64*W^2*xitildeW^2*xitildeZ*Z^3 + 48*G*W*xitildeZ^2*Z^3 + 
       32*W^2*xitildeZ^3*Z^3 + 48*G*W*xitildeZ*xiW*Z^3 - 68*G^2*xiZ*Z^3 - 
       112*G*W*xiZ*Z^3 + 80*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 
       240*G*W*xitildeW*xiZ*Z^3 - 64*W^2*xitildeW*xiZ*Z^3 + 
       64*W*Wp*xitildeW*xiZ*Z^3 - 64*W^2*xitildeW^2*xiZ*Z^3 - 
       48*G*W*xitildeZ*xiZ*Z^3 + 48*G*W*xiW*xiZ*Z^3 - 48*G*W*xiZ^2*Z^3 + 
       56*G*xitildeZ^2*Z^4 - 32*Wp*xitildeZ^2*Z^4 + 32*W*xitildeW*xitildeZ^2*
        Z^4 + 56*G*xitildeZ*xiZ*Z^4 - 32*Wp*xitildeZ*xiZ*Z^4 + 
       32*W*xitildeW*xitildeZ*xiZ*Z^4 + 56*G*xiZ^2*Z^4 - 32*Wp*xiZ^2*Z^4 + 
       32*W*xitildeW*xiZ^2*Z^4 - 88*G^2*W^2*Zp + 96*G*W^3*Zp - 32*W^4*Zp + 
       72*G*W^2*Wp*Zp - 64*W^3*Wp*Zp - 152*G*W^3*xitildeW*Zp + 
       64*W^4*xitildeW*Zp + 32*W^3*Wp*xitildeW*Zp - 32*W^4*xitildeW^2*Zp - 
       48*G*W^3*xiW*Zp + 64*W^4*xiW*Zp + 32*W^3*Wp*xiW*Zp - 
       32*W^4*xitildeW*xiW*Zp - 32*W^4*xiW^2*Zp + 108*G^2*W*Z*Zp + 
       96*G*W^2*Z*Zp - 96*G*W*Wp*Z*Zp + 160*G*W^2*xitildeW*Z*Zp + 
       104*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp - 
       64*W^2*Wp*xitildeZ*Z*Zp + 64*W^3*xitildeW*xitildeZ*Z*Zp + 
       32*G*W^2*xiW*Z*Zp + 64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp + 
       26*G^2*Z^2*Zp + 112*G*W*Z^2*Zp - 56*G*Wp*Z^2*Zp - 64*W*Wp*Z^2*Zp + 
       216*G*W*xitildeW*Z^2*Zp + 64*W^2*xitildeW*Z^2*Zp - 
       64*W*Wp*xitildeW*Z^2*Zp + 64*W^2*xitildeW^2*Z^2*Zp - 
       144*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp - 
       48*G*W*xiW*Z^2*Zp + 48*G*W*xiZ*Z^2*Zp - 56*G*xitildeZ*Z^3*Zp + 
       32*Wp*xitildeZ*Z^3*Zp - 32*W*xitildeW*xitildeZ*Z^3*Zp - 
       56*G*xiZ*Z^3*Zp + 32*Wp*xiZ*Z^3*Zp - 32*W*xitildeW*xiZ*Z^3*Zp)/
      (128*G*phi^2*Z^2)
 
coeff[I2[W, Wp, Z]] = 
    -((W - Z)^2*(G^2 - 8*G*W - 16*W^2 + 28*G*Wp - 32*W*Wp - 4*G*W*xitildeW + 
         32*W^2*xitildeW + 16*W*Wp*xitildeW - 16*W^2*xitildeW^2 - 
         16*G*W*xiW + 32*W^2*xiW + 16*W*Wp*xiW - 16*W^2*xitildeW*xiW - 
         16*W^2*xiW^2 - 8*G*Z - 160*W*Z - 32*Wp*Z + 32*W*xitildeW*Z + 
         32*W*xiW*Z - 16*Z^2))/(32*phi^2*Z^2) + 
     ((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G^2 - 8*G*W + 16*W^2 + 8*G*W*xiW - 
        32*W^2*xiW + 16*W^2*xiW^2 - 8*G*Z + 160*W*Z - 32*W*xiW*Z + 16*Z^2))/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2)
 
coeff[I2[W, Wp, Zm]] = 
    -((G - 4*Wp + 4*W*xiW)*(W - Z)^2*(G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 
         2*W*xiZ*Z + 2*W*xiW*xiZ*Z - xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
        4*xiZ*Z)) + ((G^3*W^2 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp - 
        2*G^2*W^3*xitildeW - 16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 
        8*G*W^4*xitildeW^2 + 4*G^2*W^3*xiW - 16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 
        8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z + 
        36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z + 4*G^2*W^2*xitildeW*Z + 
        32*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 48*G*W^3*xitildeW^2*
         Z - 40*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 16*G*W^2*Wp*xiW*Z - 
        16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z + 8*G^2*W^2*xiZ*Z - 
        16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 16*G*W^3*xitildeW*xiZ*Z - 
        16*G*W^3*xiW*xiZ*Z + 8*G^2*W*Z^2 - 8*G*W^2*Z^2 - 36*G^2*Wp*Z^2 + 
        128*G*W*Wp*Z^2 - 32*W^2*Wp*Z^2 - 32*G*W^2*xitildeW*Z^2 + 
        32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*Z^2 + 
        64*W^2*Wp*xitildeW*Z^2 + 40*G*W^2*xitildeW^2*Z^2 - 
        64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
        32*W^3*xitildeW^3*Z^2 + 36*G^2*W*xiW*Z^2 - 80*G*W^2*xiW*Z^2 + 
        24*G*W*Wp*xiW*Z^2 + 40*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 - 
        32*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 32*G*W^2*xitildeW*xiZ*Z^2 + 
        32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 + 16*G*W*xiZ*Z^3 + 
        96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 64*W^2*xitildeW*xiZ*Z^3 + 
        64*W*Wp*xitildeW*xiZ*Z^3 - 64*W^2*xitildeW^2*xiZ*Z^3 - 
        80*G*W*xiW*xiZ*Z^3 + 16*G*W*xiZ^2*Z^3 - 8*G*xiZ^2*Z^4 - 
        32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*(G + 4*xiZ*Z - 4*Zp))/
      (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     ((G - 4*Wp + 4*W*xiW)*(8*G^2*W^3 - 8*G*W^4 + 16*G*W^4*xiW - 
        8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z - 32*G*W^3*xitildeZ*Z + 
        32*W^4*xitildeZ*Z - 32*G*W^3*xiW*Z - 64*W^4*xitildeZ*xiW*Z + 
        16*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*Z + 4*G^2*W^2*xiZ*Z + 
        48*G*W^3*xiZ*Z + 48*G*W^3*xiW*xiZ*Z + 9*G^3*Z^2 - 32*G^2*W*Z^2 + 
        8*G*W^2*Z^2 + 36*G^2*W*xitildeZ*Z^2 - 96*G*W^2*xitildeZ*Z^2 + 
        40*G*W^2*xitildeZ^2*Z^2 - 64*W^3*xitildeZ^2*Z^2 - 24*G^2*W*xiW*Z^2 - 
        16*G*W^2*xiW*Z^2 - 96*G*W^2*xitildeZ*xiW*Z^2 - 64*W^3*xitildeZ^2*xiW*
         Z^2 + 8*G*W^2*xiW^2*Z^2 - 40*G^2*W*xiZ*Z^2 + 32*G*W^2*xiZ*Z^2 - 
        88*G*W^2*xitildeZ*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
        8*G*W^2*xiZ^2*Z^2 + 30*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 + 
        80*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*Z^3 - 
        16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
        16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
        8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
        4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
        32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
        8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
        64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
        16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
        16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
        8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
     (G^3*W^2 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp - 2*G^2*W^3*xitildeW - 
       16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 8*G*W^4*xitildeW^2 + 
       4*G^2*W^3*xiW - 16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 8*G*W^4*xitildeW*xiW + 
       8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z + 36*G^2*W*Wp*Z - 
       96*G*W^2*Wp*Z + 4*G^2*W^2*xitildeW*Z + 32*G*W^3*xitildeW*Z + 
       80*G*W^2*Wp*xitildeW*Z - 48*G*W^3*xitildeW^2*Z - 
       4*G^2*W^2*xitildeZ*Z - 32*W^4*xitildeZ*Z + 40*G*W^2*Wp*xitildeZ*Z - 
       64*W^3*Wp*xitildeZ*Z + 8*G*W^3*xitildeW*xitildeZ*Z + 
       64*W^4*xitildeW*xitildeZ*Z + 32*W^3*Wp*xitildeW*xitildeZ*Z - 
       32*W^4*xitildeW^2*xitildeZ*Z - 40*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 
       16*G*W^2*Wp*xiW*Z - 16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xitildeZ*xiW*
        Z + 64*W^4*xitildeZ*xiW*Z + 32*W^3*Wp*xitildeZ*xiW*Z - 
       32*W^4*xitildeW*xitildeZ*xiW*Z - 16*G*W^3*xiW^2*Z - 
       32*W^4*xitildeZ*xiW^2*Z + 20*G^2*W^2*xiZ*Z - 48*G*W^3*xiZ*Z + 
       48*G*W^2*Wp*xiZ*Z - 48*G*W^3*xitildeW*xiZ*Z - 48*G*W^3*xiW*xiZ*Z + 
       9*G^3*Z^2 - 32*G^2*W*Z^2 + 8*G*W^2*Z^2 - 72*G^2*Wp*Z^2 - 
       224*G*W*Wp*Z^2 + 32*W^2*Wp*Z^2 - 36*G^2*W*xitildeW*Z^2 + 
       128*G*W^2*xitildeW*Z^2 - 32*W^3*xitildeW*Z^2 + 
       24*G*W*Wp*xitildeW*Z^2 - 64*W^2*Wp*xitildeW*Z^2 + 
       56*G*W^2*xitildeW^2*Z^2 + 64*W^3*xitildeW^2*Z^2 + 
       32*W^2*Wp*xitildeW^2*Z^2 - 32*W^3*xitildeW^3*Z^2 + 
       36*G^2*W*xitildeZ*Z^2 - 96*G*W^2*xitildeZ*Z^2 - 
       288*G*W*Wp*xitildeZ*Z^2 + 96*G*W^2*xitildeW*xitildeZ*Z^2 - 
       72*G*W^2*xitildeZ^2*Z^2 + 64*W^3*xitildeZ^2*Z^2 - 
       64*W^2*Wp*xitildeZ^2*Z^2 + 64*W^3*xitildeW*xitildeZ^2*Z^2 + 
       84*G^2*W*xiW*Z^2 + 80*G*W^2*xiW*Z^2 - 24*G*W*Wp*xiW*Z^2 - 
       40*G*W^2*xitildeW*xiW*Z^2 + 96*G*W^2*xitildeZ*xiW*Z^2 + 
       64*W^3*xitildeZ^2*xiW*Z^2 - 8*G*W^2*xiW^2*Z^2 - 40*G^2*W*xiZ*Z^2 + 
       32*G*W^2*xiZ*Z^2 + 96*G*W*Wp*xiZ*Z^2 - 32*G*W^2*xitildeW*xiZ*Z^2 + 
       88*G*W^2*xitildeZ*xiZ*Z^2 - 32*G*W^2*xiW*xiZ*Z^2 - 8*G*W^2*xiZ^2*Z^2 + 
       30*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 + 24*G*Wp*xitildeZ*Z^3 - 
       64*W*Wp*xitildeZ*Z^3 - 120*G*W*xitildeW*xitildeZ*Z^3 + 
       64*W^2*xitildeW*xitildeZ*Z^3 - 64*W*Wp*xitildeW*xitildeZ*Z^3 + 
       64*W^2*xitildeW^2*xitildeZ*Z^3 + 80*G*W*xitildeZ^2*Z^3 - 
       32*W^2*xitildeZ^3*Z^3 + 80*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 
       16*G*W*xiZ*Z^3 - 80*G*Wp*xiZ*Z^3 - 64*W*Wp*xiZ*Z^3 - 
       16*G*W*xitildeW*xiZ*Z^3 + 64*W^2*xitildeW*xiZ*Z^3 - 
       64*W*Wp*xitildeW*xiZ*Z^3 + 64*W^2*xitildeW^2*xiZ*Z^3 - 
       16*G*W*xitildeZ*xiZ*Z^3 + 80*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
       8*G*xitildeZ^2*Z^4 + 32*Wp*xitildeZ^2*Z^4 - 32*W*xitildeW*xitildeZ^2*
        Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 32*Wp*xitildeZ*xiZ*Z^4 - 
       32*W*xitildeW*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 + 32*Wp*xiZ^2*Z^4 - 
       32*W*xitildeW*xiZ^2*Z^4 - 8*G^2*W^2*Zp + 32*G*W^3*Zp + 32*W^4*Zp - 
       72*G*W^2*Wp*Zp + 64*W^3*Wp*Zp + 24*G*W^3*xitildeW*Zp - 
       64*W^4*xitildeW*Zp - 32*W^3*Wp*xitildeW*Zp + 32*W^4*xitildeW^2*Zp + 
       48*G*W^3*xiW*Zp - 64*W^4*xiW*Zp - 32*W^3*Wp*xiW*Zp + 
       32*W^4*xitildeW*xiW*Zp + 32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 
       32*G*W^2*Z*Zp + 96*G*W*Wp*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 
       24*G*W^2*xitildeZ*Z*Zp - 64*W^3*xitildeZ*Z*Zp + 
       64*W^2*Wp*xitildeZ*Z*Zp - 64*W^3*xitildeW*xitildeZ*Z*Zp - 
       32*G*W^2*xiW*Z*Zp - 64*W^3*xitildeZ*xiW*Z*Zp - 24*G*W^2*xiZ*Z*Zp - 
       10*G^2*Z^2*Zp + 16*G*W*Z^2*Zp + 56*G*Wp*Z^2*Zp + 64*W*Wp*Z^2*Zp + 
       40*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW*Z^2*Zp + 
       64*W*Wp*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
       48*G*W*xitildeZ*Z^2*Zp + 32*W^2*xitildeZ^2*Z^2*Zp - 
       80*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
       32*Wp*xitildeZ*Z^3*Zp + 32*W*xitildeW*xitildeZ*Z^3*Zp - 
       8*G*xiZ*Z^3*Zp - 32*Wp*xiZ*Z^3*Zp + 32*W*xitildeW*xiZ*Z^3*Zp)/
      (128*G*phi^2*Z^2)
 
coeff[I2[W, Wp, Zp]] = ((G - 4*Wp + 4*W*xiW)*(W - Z)^2*
       (G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 2*W*xiZ*Z + 2*W*xiW*xiZ*Z - 
        xiZ^2*Z^2)*(G + 4*xiZ*Z - 4*Zp))/(16*phi^2*(G + 4*W*xitildeW - 
        4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     ((G^3*W^2 + 8*G*W^4 - 10*G^2*W^2*Wp + 16*G*W^3*Wp - 2*G^2*W^3*xitildeW - 
        16*G*W^4*xitildeW - 8*G*W^3*Wp*xitildeW + 8*G*W^4*xitildeW^2 + 
        4*G^2*W^3*xiW - 16*G*W^4*xiW - 8*G*W^3*Wp*xiW + 
        8*G*W^4*xitildeW*xiW + 8*G*W^4*xiW^2 - 16*G^2*W^2*Z + 16*G*W^3*Z + 
        36*G^2*W*Wp*Z - 96*G*W^2*Wp*Z + 4*G^2*W^2*xitildeW*Z + 
        32*G*W^3*xitildeW*Z + 80*G*W^2*Wp*xitildeW*Z - 48*G*W^3*xitildeW^2*
         Z - 40*G^2*W^2*xiW*Z + 32*G*W^3*xiW*Z + 16*G*W^2*Wp*xiW*Z - 
        16*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xiW^2*Z + 8*G^2*W^2*xiZ*Z - 
        16*G*W^3*xiZ*Z + 16*G*W^2*Wp*xiZ*Z - 16*G*W^3*xitildeW*xiZ*Z - 
        16*G*W^3*xiW*xiZ*Z + 8*G^2*W*Z^2 - 8*G*W^2*Z^2 - 36*G^2*Wp*Z^2 + 
        128*G*W*Wp*Z^2 - 32*W^2*Wp*Z^2 - 32*G*W^2*xitildeW*Z^2 + 
        32*W^3*xitildeW*Z^2 - 120*G*W*Wp*xitildeW*Z^2 + 
        64*W^2*Wp*xitildeW*Z^2 + 40*G*W^2*xitildeW^2*Z^2 - 
        64*W^3*xitildeW^2*Z^2 - 32*W^2*Wp*xitildeW^2*Z^2 + 
        32*W^3*xitildeW^3*Z^2 + 36*G^2*W*xiW*Z^2 - 80*G*W^2*xiW*Z^2 + 
        24*G*W*Wp*xiW*Z^2 + 40*G*W^2*xitildeW*xiW*Z^2 + 8*G*W^2*xiW^2*Z^2 - 
        32*G*W^2*xiZ*Z^2 - 96*G*W*Wp*xiZ*Z^2 + 32*G*W^2*xitildeW*xiZ*Z^2 + 
        32*G*W^2*xiW*xiZ*Z^2 + 8*G*W^2*xiZ^2*Z^2 + 16*G*W*xiZ*Z^3 + 
        96*G*Wp*xiZ*Z^3 + 64*W*Wp*xiZ*Z^3 - 64*W^2*xitildeW*xiZ*Z^3 + 
        64*W*Wp*xitildeW*xiZ*Z^3 - 64*W^2*xitildeW^2*xiZ*Z^3 - 
        80*G*W*xiW*xiZ*Z^3 + 16*G*W*xiZ^2*Z^3 - 8*G*xiZ^2*Z^4 - 
        32*Wp*xiZ^2*Z^4 + 32*W*xitildeW*xiZ^2*Z^4)*(G + 4*xiZ*Z - 4*Zp))/
      (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     ((G - 4*Wp + 4*W*xiW)*(4*G^3*W^2 - 24*G^2*W^3 + 56*G*W^4 + 
        32*G^2*W^3*xiW - 112*G*W^4*xiW + 56*G*W^4*xiW^2 - 4*G^3*W*Z + 
        16*G^2*W^2*Z - 48*G*W^3*Z - 32*G*W^3*xitildeZ*Z + 32*W^4*xitildeZ*Z - 
        32*G^2*W^2*xiW*Z + 96*G*W^3*xiW*Z - 64*W^4*xitildeZ*xiW*Z - 
        48*G*W^3*xiW^2*Z + 32*W^4*xitildeZ*xiW^2*Z - 28*G^2*W^2*xiZ*Z - 
        80*G*W^3*xiZ*Z - 80*G*W^3*xiW*xiZ*Z + G^3*Z^2 + 8*G*W^2*Z^2 + 
        4*G^2*W*xitildeZ*Z^2 + 32*G*W^2*xitildeZ*Z^2 - 24*G*W^2*xitildeZ^2*
         Z^2 - 64*W^3*xitildeZ^2*Z^2 + 8*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 
        32*G*W^2*xitildeZ*xiW*Z^2 - 64*W^3*xitildeZ^2*xiW*Z^2 + 
        8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 + 32*G*W^2*xiZ*Z^2 + 
        40*G*W^2*xitildeZ*xiZ*Z^2 + 32*G*W^2*xiW*xiZ*Z^2 + 
        8*G*W^2*xiZ^2*Z^2 - 2*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 + 
        16*G*W*xitildeZ^2*Z^3 + 32*W^2*xitildeZ^3*Z^3 - 
        16*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 16*G*W*xiZ*Z^3 - 
        16*G*W*xitildeZ*xiZ*Z^3 - 16*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
        8*G*xitildeZ^2*Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 - 
        4*G^2*W^2*Zp - 32*W^4*Zp - 32*G*W^3*xiW*Zp + 64*W^4*xiW*Zp - 
        32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 32*G*W^2*Z*Zp + 
        8*G*W^2*xitildeZ*Z*Zp + 64*W^3*xitildeZ*Z*Zp + 32*G*W^2*xiW*Z*Zp + 
        64*W^3*xitildeZ*xiW*Z*Zp + 24*G*W^2*xiZ*Z*Zp - 10*G^2*Z^2*Zp + 
        16*G*W*Z^2*Zp - 48*G*W*xitildeZ*Z^2*Zp - 32*W^2*xitildeZ^2*Z^2*Zp + 
        16*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
        8*G*xiZ*Z^3*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
     (5*G^3*W^2 - 32*G^2*W^3 - 56*G*W^4 + 102*G^2*W^2*Wp - 112*G*W^3*Wp - 
       18*G^2*W^3*xitildeW + 112*G*W^4*xitildeW + 56*G*W^3*Wp*xitildeW - 
       56*G*W^4*xitildeW^2 - 60*G^2*W^3*xiW + 112*G*W^4*xiW + 
       56*G*W^3*Wp*xiW - 56*G*W^4*xitildeW*xiW - 56*G*W^4*xiW^2 - 4*G^3*W*Z + 
       16*G^2*W^2*Z - 48*G*W^3*Z - 204*G^2*W*Wp*Z + 288*G*W^2*Wp*Z + 
       20*G^2*W^2*xitildeW*Z - 96*G*W^3*xitildeW*Z - 240*G*W^2*Wp*xitildeW*
        Z + 144*G*W^3*xitildeW^2*Z - 4*G^2*W^2*xitildeZ*Z - 
       32*W^4*xitildeZ*Z + 40*G*W^2*Wp*xitildeZ*Z - 64*W^3*Wp*xitildeZ*Z + 
       8*G*W^3*xitildeW*xitildeZ*Z + 64*W^4*xitildeW*xitildeZ*Z + 
       32*W^3*Wp*xitildeW*xitildeZ*Z - 32*W^4*xitildeW^2*xitildeZ*Z + 
       152*G^2*W^2*xiW*Z - 96*G*W^3*xiW*Z - 48*G*W^2*Wp*xiW*Z + 
       48*G*W^3*xitildeW*xiW*Z - 16*G*W^3*xitildeZ*xiW*Z + 
       64*W^4*xitildeZ*xiW*Z + 32*W^3*Wp*xitildeZ*xiW*Z - 
       32*W^4*xitildeW*xitildeZ*xiW*Z + 48*G*W^3*xiW^2*Z - 
       32*W^4*xitildeZ*xiW^2*Z - 12*G^2*W^2*xiZ*Z + 80*G*W^3*xiZ*Z - 
       80*G*W^2*Wp*xiZ*Z + 80*G*W^3*xitildeW*xiZ*Z + 80*G*W^3*xiW*xiZ*Z + 
       G^3*Z^2 + 8*G*W^2*Z^2 + 88*G^2*Wp*Z^2 - 96*G*W*Wp*Z^2 + 
       32*W^2*Wp*Z^2 - 4*G^2*W*xitildeW*Z^2 - 32*W^3*xitildeW*Z^2 + 
       152*G*W*Wp*xitildeW*Z^2 - 64*W^2*Wp*xitildeW*Z^2 - 
       72*G*W^2*xitildeW^2*Z^2 + 64*W^3*xitildeW^2*Z^2 + 
       32*W^2*Wp*xitildeW^2*Z^2 - 32*W^3*xitildeW^3*Z^2 + 
       4*G^2*W*xitildeZ*Z^2 + 32*G*W^2*xitildeZ*Z^2 + 
       96*G*W*Wp*xitildeZ*Z^2 - 32*G*W^2*xitildeW*xitildeZ*Z^2 - 
       8*G*W^2*xitildeZ^2*Z^2 + 64*W^3*xitildeZ^2*Z^2 - 
       64*W^2*Wp*xitildeZ^2*Z^2 + 64*W^3*xitildeW*xitildeZ^2*Z^2 - 
       76*G^2*W*xiW*Z^2 + 80*G*W^2*xiW*Z^2 - 24*G*W*Wp*xiW*Z^2 - 
       40*G*W^2*xitildeW*xiW*Z^2 - 32*G*W^2*xitildeZ*xiW*Z^2 + 
       64*W^3*xitildeZ^2*xiW*Z^2 - 8*G*W^2*xiW^2*Z^2 + 24*G^2*W*xiZ*Z^2 + 
       32*G*W^2*xiZ*Z^2 + 96*G*W*Wp*xiZ*Z^2 - 32*G*W^2*xitildeW*xiZ*Z^2 - 
       40*G*W^2*xitildeZ*xiZ*Z^2 - 32*G*W^2*xiW*xiZ*Z^2 - 8*G*W^2*xiZ^2*Z^2 - 
       2*G^2*xitildeZ*Z^3 - 16*G*W*xitildeZ*Z^3 - 104*G*Wp*xitildeZ*Z^3 - 
       64*W*Wp*xitildeZ*Z^3 + 8*G*W*xitildeW*xitildeZ*Z^3 + 
       64*W^2*xitildeW*xitildeZ*Z^3 - 64*W*Wp*xitildeW*xitildeZ*Z^3 + 
       64*W^2*xitildeW^2*xitildeZ*Z^3 + 16*G*W*xitildeZ^2*Z^3 - 
       32*W^2*xitildeZ^3*Z^3 + 80*G*W*xitildeZ*xiW*Z^3 + 4*G^2*xiZ*Z^3 - 
       16*G*W*xiZ*Z^3 - 80*G*Wp*xiZ*Z^3 - 64*W*Wp*xiZ*Z^3 - 
       16*G*W*xitildeW*xiZ*Z^3 + 64*W^2*xitildeW*xiZ*Z^3 - 
       64*W*Wp*xitildeW*xiZ*Z^3 + 64*W^2*xitildeW^2*xiZ*Z^3 - 
       16*G*W*xitildeZ*xiZ*Z^3 + 80*G*W*xiW*xiZ*Z^3 - 16*G*W*xiZ^2*Z^3 + 
       8*G*xitildeZ^2*Z^4 + 32*Wp*xitildeZ^2*Z^4 - 32*W*xitildeW*xitildeZ^2*
        Z^4 + 8*G*xitildeZ*xiZ*Z^4 + 32*Wp*xitildeZ*xiZ*Z^4 - 
       32*W*xitildeW*xitildeZ*xiZ*Z^4 + 8*G*xiZ^2*Z^4 + 32*Wp*xiZ^2*Z^4 - 
       32*W*xitildeW*xiZ^2*Z^4 - 8*G^2*W^2*Zp + 32*G*W^3*Zp + 32*W^4*Zp - 
       72*G*W^2*Wp*Zp + 64*W^3*Wp*Zp + 24*G*W^3*xitildeW*Zp - 
       64*W^4*xitildeW*Zp - 32*W^3*Wp*xitildeW*Zp + 32*W^4*xitildeW^2*Zp + 
       48*G*W^3*xiW*Zp - 64*W^4*xiW*Zp - 32*W^3*Wp*xiW*Zp + 
       32*W^4*xitildeW*xiW*Zp + 32*W^4*xiW^2*Zp + 4*G^2*W*Z*Zp + 
       32*G*W^2*Z*Zp + 96*G*W*Wp*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 
       24*G*W^2*xitildeZ*Z*Zp - 64*W^3*xitildeZ*Z*Zp + 
       64*W^2*Wp*xitildeZ*Z*Zp - 64*W^3*xitildeW*xitildeZ*Z*Zp - 
       32*G*W^2*xiW*Z*Zp - 64*W^3*xitildeZ*xiW*Z*Zp - 24*G*W^2*xiZ*Z*Zp - 
       10*G^2*Z^2*Zp + 16*G*W*Z^2*Zp + 56*G*Wp*Z^2*Zp + 64*W*Wp*Z^2*Zp + 
       40*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW*Z^2*Zp + 
       64*W*Wp*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
       48*G*W*xitildeZ*Z^2*Zp + 32*W^2*xitildeZ^2*Z^2*Zp - 
       80*G*W*xiW*Z^2*Zp + 16*G*W*xiZ*Z^2*Zp - 8*G*xitildeZ*Z^3*Zp - 
       32*Wp*xitildeZ*Z^3*Zp + 32*W*xitildeW*xitildeZ*Z^3*Zp - 
       8*G*xiZ*Z^3*Zp - 32*Wp*xiZ*Z^3*Zp + 32*W*xitildeW*xiZ*Z^3*Zp)/
      (128*G*phi^2*Z^2)
 
coeff[I2[Wg, Wg, Z]] = -((W^2*(4*W*xitildeW - Z))/(phi^2*Z))
 
coeff[I2[Wg, Wg, Zm]] = 
    -(W^2*(G + 4*xitildeW*Z + 4*xiZ*Z)^2*(G + 4*xiZ*Z - 4*Zp))/
      (128*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (W^2*(-G^3 - 8*G^2*xitildeW*Z + 4*G^2*xitildeZ*Z - 16*G^2*xiZ*Z + 
        112*G*xitildeW^2*Z^2 - 224*G*xitildeW*xitildeZ*Z^2 + 
        112*G*xitildeZ^2*Z^2 + 160*G*xitildeW*xiZ*Z^2 - 
        176*G*xitildeZ*xiZ*Z^2 + 16*G*xiZ^2*Z^2 + 64*xitildeW^2*xitildeZ*
         Z^3 - 128*xitildeW*xitildeZ^2*Z^3 + 64*xitildeZ^3*Z^3 + 4*G^2*Zp + 
        32*G*xitildeW*Z*Zp - 16*G*xitildeZ*Z*Zp + 48*G*xiZ*Z*Zp - 
        64*xitildeW^2*Z^2*Zp + 128*xitildeW*xitildeZ*Z^2*Zp - 
        64*xitildeZ^2*Z^2*Zp))/(128*G*phi^2*Z^2)
 
coeff[I2[Wg, Wg, Zp]] = (W^2*(G + 4*xitildeW*Z + 4*xiZ*Z)^2*
       (G + 4*xiZ*Z - 4*Zp))/(128*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     (W^2*(-G^3 - 8*G^2*xitildeW*Z + 4*G^2*xitildeZ*Z - 16*G^2*xiZ*Z - 
        16*G*xitildeW^2*Z^2 + 32*G*xitildeW*xitildeZ*Z^2 - 
        16*G*xitildeZ^2*Z^2 - 96*G*xitildeW*xiZ*Z^2 + 80*G*xitildeZ*xiZ*Z^2 + 
        16*G*xiZ^2*Z^2 + 64*xitildeW^2*xitildeZ*Z^3 - 128*xitildeW*xitildeZ^2*
         Z^3 + 64*xitildeZ^3*Z^3 + 4*G^2*Zp + 32*G*xitildeW*Z*Zp - 
        16*G*xitildeZ*Z*Zp + 48*G*xiZ*Z*Zp - 64*xitildeW^2*Z^2*Zp + 
        128*xitildeW*xitildeZ*Z^2*Zp - 64*xitildeZ^2*Z^2*Zp))/
      (128*G*phi^2*Z^2)
 
coeff[I2[Wg, Wm, Zg]] = ((G - 4*Wp + 4*W*xiW)*(G + 4*xitildeZ*Z)*
       (2*G*W - 16*W^2*xiW - G*Z + 4*W*xitildeZ*Z + 4*W*xiW*Z))/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
     (2*G^2*W - 8*G*W*Wp - 8*G*W^2*xitildeW + 32*W^2*Wp*xitildeW - 
       32*W^3*xitildeW^2 + 32*W^2*Wp*xiW - 32*W^3*xitildeW*xiW - G^2*Z + 
       4*G*Wp*Z + 4*G*W*xitildeW*Z - 16*W*Wp*xitildeW*Z + 
       48*W^2*xitildeW^2*Z + 12*G*W*xitildeZ*Z - 48*W*Wp*xitildeZ*Z + 
       16*W^2*xitildeW*xitildeZ*Z - 4*G*W*xiW*Z - 32*W^2*xitildeW*xiW*Z + 
       96*W^2*xitildeZ*xiW*Z - 4*G*xitildeZ*Z^2 + 16*Wp*xitildeZ*Z^2 - 
       48*W*xitildeW*xitildeZ*Z^2 + 16*W*xitildeZ^2*Z^2 - 
       16*W*xitildeZ*xiW*Z^2)/(32*phi^2*Z)
 
coeff[I2[Wg, Wp, Zg]] = -((G - 4*Wp + 4*W*xiW)*(G + 4*xitildeZ*Z)*
        (2*G*W - 16*W^2*xiW - G*Z + 4*W*xitildeZ*Z + 4*W*xiW*Z))/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
     (2*G^2*W - 8*G*W*Wp - 8*G*W^2*xitildeW + 32*W^2*Wp*xitildeW - 
       32*W^3*xitildeW^2 + 32*W^2*Wp*xiW - 32*W^3*xitildeW*xiW - G^2*Z + 
       4*G*Wp*Z + 4*G*W*xitildeW*Z - 16*W*Wp*xitildeW*Z - 
       16*W^2*xitildeW^2*Z + 12*G*W*xitildeZ*Z - 48*W*Wp*xitildeZ*Z + 
       80*W^2*xitildeW*xitildeZ*Z - 4*G*W*xiW*Z + 32*W^2*xitildeW*xiW*Z + 
       32*W^2*xitildeZ*xiW*Z - 4*G*xitildeZ*Z^2 + 16*Wp*xitildeZ*Z^2 + 
       16*W*xitildeW*xitildeZ*Z^2 - 48*W*xitildeZ^2*Z^2 - 
       16*W*xitildeZ*xiW*Z^2)/(32*phi^2*Z)
 
coeff[I2[Wm, Wm, Z]] = ((W - Z)*(3*G^2*W - 8*G*W*Wp + 16*G*W^2*xiW - 
        16*W^2*Wp*xiW + 16*W^3*xiW^2 - 2*G^2*Z - 2*G*W*Z + 4*G*Wp*Z + 
        4*W*Wp*Z - 8*G*W*xiW*Z - 4*W^2*xiW*Z + G*Z^2))/
      (2*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
     (13*G*W^2 - 8*W^2*Wp + 12*W^3*xitildeW + 4*W^3*xiW - 11*G*W*Z - 
       2*W^2*Z + 4*W*Wp*Z - 4*W^2*xitildeW*Z - 4*W^2*xiW*Z + 2*G*Z^2 + W*Z^2)/
      (2*phi^2*Z)
 
coeff[I2[Wm, Wp, Z]] = (G*(G - Z)*(W - Z)^2)/(phi^2*Z^2) - 
     (G*(W - Z)^2*(G + 4*W*xiW - Z))/(phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[I2[Wm, Wp, Zm]] = 
    ((3*G*W - 6*G*Z - 12*W*xitildeW*Z + 8*W*xiW*Z - 4*W*xiZ*Z + 8*xiZ*Z^2)^2*
       (G + 4*xiZ*Z - 4*Zp))/(128*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     (-9*G^3*W^2 + 36*G^3*W*Z + 72*G^2*W^2*xitildeW*Z + 
       36*G^2*W^2*xitildeZ*Z - 48*G^2*W^2*xiW*Z + 80*G^2*W^2*xiZ*Z - 
       36*G^3*Z^2 - 144*G^2*W*xitildeW*Z^2 + 368*G*W^2*xitildeW^2*Z^2 - 
       144*G^2*W*xitildeZ*Z^2 - 288*G*W^2*xitildeW*xitildeZ*Z^2 - 
       16*G*W^2*xitildeZ^2*Z^2 + 96*G^2*W*xiW*Z^2 - 320*G*W^2*xitildeW*xiW*
        Z^2 + 192*G*W^2*xitildeZ*xiW*Z^2 + 64*G*W^2*xiW^2*Z^2 - 
       64*G^2*W*xiZ*Z^2 + 224*G*W^2*xitildeW*xiZ*Z^2 - 
       176*G*W^2*xitildeZ*xiZ*Z^2 - 64*G*W^2*xiW*xiZ*Z^2 + 
       16*G*W^2*xiZ^2*Z^2 + 144*G^2*xitildeZ*Z^3 - 448*G*W*xitildeW*xitildeZ*
        Z^3 + 64*W^2*xitildeW^2*xitildeZ*Z^3 + 320*G*W*xitildeZ^2*Z^3 - 
       128*W^2*xitildeW*xitildeZ^2*Z^3 + 64*W^2*xitildeZ^3*Z^3 + 
       128*G*W*xitildeZ*xiW*Z^3 - 64*G^2*xiZ*Z^3 - 192*G*W*xitildeW*xiZ*Z^3 - 
       64*G*W*xitildeZ*xiZ*Z^3 + 128*G*W*xiW*xiZ*Z^3 - 64*G*W*xiZ^2*Z^3 + 
       64*G*xitildeZ^2*Z^4 + 64*G*xitildeZ*xiZ*Z^4 + 64*G*xiZ^2*Z^4 - 
       92*G^2*W^2*Zp + 112*G^2*W*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 
       112*G*W^2*xitildeZ*Z*Zp - 64*G*W^2*xiW*Z*Zp + 48*G*W^2*xiZ*Z*Zp + 
       16*G^2*Z^2*Zp + 320*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
       192*G*W*xitildeZ*Z^2*Zp + 128*W^2*xitildeW*xitildeZ*Z^2*Zp - 
       64*W^2*xitildeZ^2*Z^2*Zp - 128*G*W*xiW*Z^2*Zp + 64*G*W*xiZ*Z^2*Zp - 
       64*G*xitildeZ*Z^3*Zp - 64*G*xiZ*Z^3*Zp)/(128*G*phi^2*Z^2)
 
coeff[I2[Wm, Wp, Zp]] = 
    -((3*G*W - 6*G*Z - 12*W*xitildeW*Z + 8*W*xiW*Z - 4*W*xiZ*Z + 8*xiZ*Z^2)^2*
        (G + 4*xiZ*Z - 4*Zp))/(128*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (119*G^3*W^2 - 220*G^3*W*Z - 184*G^2*W^2*xitildeW*Z + 
       36*G^2*W^2*xitildeZ*Z + 208*G^2*W^2*xiW*Z - 176*G^2*W^2*xiZ*Z + 
       92*G^3*Z^2 + 112*G^2*W*xitildeW*Z^2 - 16*G*W^2*xitildeW^2*Z^2 + 
       112*G^2*W*xitildeZ*Z^2 + 224*G*W^2*xitildeW*xitildeZ*Z^2 - 
       144*G*W^2*xitildeZ^2*Z^2 - 160*G^2*W*xiW*Z^2 - 64*G*W^2*xitildeW*xiW*
        Z^2 - 64*G*W^2*xitildeZ*xiW*Z^2 + 64*G*W^2*xiW^2*Z^2 + 
       192*G^2*W*xiZ*Z^2 - 32*G*W^2*xitildeW*xiZ*Z^2 + 
       80*G*W^2*xitildeZ*xiZ*Z^2 - 64*G*W^2*xiW*xiZ*Z^2 + 
       16*G*W^2*xiZ^2*Z^2 - 112*G^2*xitildeZ*Z^3 - 192*G*W*xitildeW*xitildeZ*
        Z^3 + 64*W^2*xitildeW^2*xitildeZ*Z^3 + 64*G*W*xitildeZ^2*Z^3 - 
       128*W^2*xitildeW*xitildeZ^2*Z^3 + 64*W^2*xitildeZ^3*Z^3 + 
       128*G*W*xitildeZ*xiW*Z^3 - 64*G^2*xiZ*Z^3 - 192*G*W*xitildeW*xiZ*Z^3 - 
       64*G*W*xitildeZ*xiZ*Z^3 + 128*G*W*xiW*xiZ*Z^3 - 64*G*W*xiZ^2*Z^3 + 
       64*G*xitildeZ^2*Z^4 + 64*G*xitildeZ*xiZ*Z^4 + 64*G*xiZ^2*Z^4 - 
       92*G^2*W^2*Zp + 112*G^2*W*Z*Zp - 32*G*W^2*xitildeW*Z*Zp + 
       112*G*W^2*xitildeZ*Z*Zp - 64*G*W^2*xiW*Z*Zp + 48*G*W^2*xiZ*Z*Zp + 
       16*G^2*Z^2*Zp + 320*G*W*xitildeW*Z^2*Zp - 64*W^2*xitildeW^2*Z^2*Zp - 
       192*G*W*xitildeZ*Z^2*Zp + 128*W^2*xitildeW*xitildeZ*Z^2*Zp - 
       64*W^2*xitildeZ^2*Z^2*Zp - 128*G*W*xiW*Z^2*Zp + 64*G*W*xiZ*Z^2*Zp - 
       64*G*xitildeZ*Z^3*Zp - 64*G*xiZ*Z^3*Zp)/(128*G*phi^2*Z^2)
 
coeff[I2[Wp, Wp, Z]] = (W*(G*W + 8*W*Wp - 4*W^2*xitildeW - 4*W^2*xiW - G*Z - 
        4*Wp*Z + 4*W*xitildeW*Z + 4*W*xiW*Z - Z^2))/(2*phi^2*Z) - 
     ((W - Z)*(G^2*W - 8*G*W*Wp + 8*G*W^2*xiW - 16*W^2*Wp*xiW + 
        16*W^3*xiW^2 + 4*G*Wp*Z + 4*W*Wp*Z - 4*W^2*xiW*Z - G*Z^2))/
      (2*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[A[H], A[H]] = (-3*(G - H))/(8*phi^2)
 
coeff[A[t], A[H]] = (-6*t)/phi^2
 
coeff[A[t], A[t]] = 24*g3^2 + (-64*W^2 + 18*t*Z + 56*W*Z + 17*Z^2)/(3*phi^2*Z)
 
coeff[A[W], A[H]] = (G - H + 3*W)/phi^2
 
coeff[A[W], A[t]] = (6*(t - 2*W))/phi^2
 
coeff[A[W], A[W]] = (48*W^2 + H*Z - 36*W*Z + Z^2)/(2*phi^2*Z)
 
coeff[A[Wg], A[H]] = 0
 
coeff[A[Wg], A[t]] = 0
 
coeff[A[Wg], A[W]] = (2*W*(1 + xitildeW - xitildeZ))/phi^2
 
coeff[A[Wg], A[Wg]] = (W*(-4*W + W*xiA - W*xiZ + 3*Z - xiA*Z))/(phi^2*Z)
 
coeff[A[Wm], A[H]] = -(13*G^2 - 13*G*H - 8*G*W - 12*G*Wp + 12*H*Wp + 
        12*G*W*xitildeW - 12*H*W*xitildeW)/(16*G*phi^2) + 
     ((5*G - 5*H + 8*W)*(G - 4*Wp + 4*W*xiW))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[A[Wm], A[t]] = (-3*t*(5*G - 4*Wp + 4*W*xitildeW))/(2*G*phi^2) + 
     (3*t*(G - 4*Wp + 4*W*xiW))/(2*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[A[Wm], A[W]] = ((G - 4*Wp + 4*W*xiW)*(-4*W^2 + 6*W^2*xiA - 2*W^2*xiZ + 
        2*H*Z + 3*W*Z - 6*W*xiA*Z + 2*W*xitildeZ*Z - 2*W*xiW*Z + 2*Z^2))/
      (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
     (4*G*W^2 - 6*G*W^2*xiA + 2*G*W^2*xiZ + 4*G^2*Z - 2*G*H*Z - 17*G*W*Z - 
       4*G*Wp*Z + 12*W*Wp*Z + 6*G*W*xiA*Z + 8*G*W*xitildeW*Z - 
       12*W^2*xitildeW*Z - 6*G*W*xitildeZ*Z + 2*G*W*xiW*Z - 2*G*Z^2)/
      (4*G*phi^2*Z)
 
coeff[A[Wm], A[Wg]] = -((3*G + 8*W*xitildeZ - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) + 
     (3*G^2 - 12*G*Wp - 12*G*W*xitildeW + 16*W*Wp*xitildeW - 
       16*W^2*xitildeW^2 + 8*G*W*xitildeZ + 20*G*W*xiW)/(16*G*phi^2)
 
coeff[A[Wm], A[Wm]] = -(-128*G*W^2 + 15*G^2*Z - 13*G*H*Z + 112*G*W*Z - 
        4*G*Wp*Z + 8*H*Wp*Z + 4*G*W*xitildeW*Z - 12*H*W*xitildeW*Z + 
        16*W*Wp*xitildeW*Z - 16*W^2*xitildeW^2*Z + 4*G*W*xiW*Z + 4*H*W*xiW*Z)/
      (32*G*phi^2*Z) - (-128*G*W^2 + 256*W^2*Wp - 256*W^3*xiW + 17*G^2*Z - 
       19*G*H*Z + 144*G*W*Z - 28*G*Wp*Z + 8*H*Wp*Z - 256*W*Wp*Z + 
       24*G*W*xiW*Z - 8*H*W*xiW*Z + 256*W^2*xiW*Z + 48*W*Wp*xiW*Z - 
       48*W^2*xiW^2*Z - 16*G*Z^2)/(32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[A[Wp], A[H]] = -(11*G^2 - 11*G*H + 8*G*W + 12*G*Wp - 12*H*Wp - 
        12*G*W*xitildeW + 12*H*W*xitildeW)/(16*G*phi^2) - 
     ((5*G - 5*H + 8*W)*(G - 4*Wp + 4*W*xiW))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[A[Wp], A[t]] = (-3*t*(3*G + 4*Wp - 4*W*xitildeW))/(2*G*phi^2) - 
     (3*t*(G - 4*Wp + 4*W*xiW))/(2*phi^2*(G + 4*W*xitildeW - 4*W*xiW))
 
coeff[A[Wp], A[W]] = -((G - 4*Wp + 4*W*xiW)*(-4*W^2 + 6*W^2*xiA - 2*W^2*xiZ + 
         2*H*Z + 3*W*Z - 6*W*xiA*Z + 2*W*xitildeZ*Z - 2*W*xiW*Z + 2*Z^2))/
      (4*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) - 
     (-4*G*W^2 + 6*G*W^2*xiA - 2*G*W^2*xiZ + 2*G*H*Z + G*W*Z + 4*G*Wp*Z - 
       12*W*Wp*Z - 6*G*W*xiA*Z + 12*W^2*xitildeW*Z - 2*G*W*xitildeZ*Z - 
       2*G*W*xiW*Z + 2*G*Z^2)/(4*G*phi^2*Z)
 
coeff[A[Wp], A[Wg]] = ((3*G + 8*W*xitildeZ - 4*W*xiW)*(G - 4*Wp + 4*W*xiW))/
      (16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)) - 
     (3*G^2 - 12*G*Wp + 20*G*W*xitildeW + 16*W*Wp*xitildeW - 
       16*W^2*xitildeW^2 - 24*G*W*xitildeZ - 12*G*W*xiW)/(16*G*phi^2)
 
coeff[A[Wp], A[Wm]] = (-16*G*W^2*xiA + 16*G*W^2*xiZ + 6*G^2*Z + G*H*Z + 
       16*G*W*xiA*Z + 40*G*W*xitildeW*Z - 4*H*W*xitildeW*Z - 
       32*G*W*xitildeZ*Z - 16*G*W*xiW*Z + 4*H*W*xiW*Z)/(16*G*phi^2*Z) + 
     (G*(32*W^2 - 32*W^2*xiA + 10*G*Z - 17*H*Z - 16*W*Z + 32*W*xiA*Z + 
        8*W*xiW*Z - 16*Z^2))/(16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[A[Wp], A[Wp]] = (3*G^2 + G*H + 16*G*W - 4*G*Wp + 8*H*Wp - 
       12*G*W*xitildeW - 4*H*W*xitildeW + 16*W*Wp*xitildeW - 
       16*W^2*xitildeW^2 - 28*G*W*xiW - 4*H*W*xiW)/(32*G*phi^2) - 
     (-256*W^2*Wp + 256*W^3*xiW + 3*G^2*Z - 15*G*H*Z + 16*G*W*Z + 28*G*Wp*Z - 
       8*H*Wp*Z + 256*W*Wp*Z - 8*G*W*xiW*Z + 8*H*W*xiW*Z - 256*W^2*xiW*Z - 
       48*W*Wp*xiW*Z + 48*W^2*xiW^2*Z - 16*G*Z^2)/
      (32*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z)
 
coeff[A[Z], A[H]] = (G - H + 3*Z)/(2*phi^2)
 
coeff[A[Z], A[t]] = (-2*(32*W^2 - 40*W*Z + 17*Z^2))/(3*phi^2*Z)
 
coeff[A[Z], A[W]] = -((-(G*W^2) + 2*G*W*Z - 24*W^2*Z - G*Z^2 + 8*W*Z^2 + Z^3)/
      (phi^2*Z^2))
 
coeff[A[Z], A[Wg]] = (2*W^2)/(phi^2*Z)
 
coeff[A[Z], A[Wm]] = ((G - 4*Wp + 4*W*xiW)*(3*G*W^2 + 4*W^3 - 4*W^3*xiW - 
        6*G*W*Z + 28*W^2*Z + 8*W^2*xiW*Z + 3*G*Z^2 - 28*W*Z^2 - 4*W*xiW*Z^2 - 
        Z^3))/(8*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
     (3*G^2*W^2 - 4*G*W^3 - 4*G*W^2*Wp + 4*G*W^3*xitildeW + 4*G*W^3*xiW - 
       6*G^2*W*Z - 20*G*W^2*Z + 8*G*W*Wp*Z - 8*G*W^2*xitildeW*Z - 
       8*G*W^2*xiW*Z + 3*G^2*Z^2 + 28*G*W*Z^2 - 4*G*Wp*Z^2 + 
       4*G*W*xitildeW*Z^2 + 4*G*W*xiW*Z^2 - 17*G*Z^3 + 12*Wp*Z^3 - 
       12*W*xitildeW*Z^3)/(8*G*phi^2*Z^2)
 
coeff[A[Z], A[Wp]] = -((G - 4*Wp + 4*W*xiW)*(3*G*W^2 + 4*W^3 - 4*W^3*xiW - 
         6*G*W*Z + 28*W^2*Z + 8*W^2*xiW*Z + 3*G*Z^2 - 28*W*Z^2 - 
         4*W*xiW*Z^2 - Z^3))/(8*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
     (5*G^2*W^2 + 4*G*W^3 + 4*G*W^2*Wp - 4*G*W^3*xitildeW - 4*G*W^3*xiW - 
       10*G^2*W*Z + 36*G*W^2*Z - 8*G*W*Wp*Z + 8*G*W^2*xitildeW*Z + 
       8*G*W^2*xiW*Z + 5*G^2*Z^2 - 28*G*W*Z^2 + 4*G*Wp*Z^2 - 
       4*G*W*xitildeW*Z^2 - 4*G*W*xiW*Z^2 - 7*G*Z^3 - 12*Wp*Z^3 + 
       12*W*xitildeW*Z^3)/(8*G*phi^2*Z^2)
 
coeff[A[Z], A[Z]] = (H - 2*Z)/(4*phi^2)
 
coeff[A[Zg], A[H]] = 0
 
coeff[A[Zg], A[t]] = 0
 
coeff[A[Zg], A[W]] = (-2*W*(-W + W*xitildeW - xitildeZ*Z))/(phi^2*Z)
 
coeff[A[Zg], A[Wg]] = (-2*W^2*(1 + xiW))/(phi^2*Z)
 
coeff[A[Zg], A[Wm]] = ((G - 4*Wp + 4*W*xiW)*(2*G*W - 16*W^2*xiW - G*Z + 
        8*W*xitildeZ*Z + 4*W*xiW*Z))/(16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*
       Z) - (2*G^2*W - 8*G*W*Wp - 8*G*W^2*xitildeW - G^2*Z + 4*G*Wp*Z + 
       4*G*W*xitildeW*Z - 16*W*Wp*xitildeW*Z + 16*W^2*xitildeW^2*Z + 
       8*G*W*xitildeZ*Z - 4*G*W*xiW*Z)/(16*G*phi^2*Z)
 
coeff[A[Zg], A[Wp]] = 
    -((G - 4*Wp + 4*W*xiW)*(2*G*W - 16*W^2*xiW - G*Z + 8*W*xitildeZ*Z + 
         4*W*xiW*Z))/(16*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z) + 
     (2*G^2*W - 8*G*W*Wp + 24*G*W^2*xitildeW + 32*G*W^2*xiW - G^2*Z + 
       4*G*Wp*Z + 4*G*W*xitildeW*Z - 16*W*Wp*xitildeW*Z + 
       16*W^2*xitildeW^2*Z - 24*G*W*xitildeZ*Z - 4*G*W*xiW*Z)/(16*G*phi^2*Z)
 
coeff[A[Zg], A[Z]] = 0
 
coeff[A[Zg], A[Zg]] = 0
 
coeff[A[Zm], A[H]] = ((5*G - 5*H + 8*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (13*G^2 - 13*G*H - 8*G*Z + 12*G*xitildeZ*Z - 12*H*xitildeZ*Z - 12*G*Zp + 
       12*H*Zp)/(32*G*phi^2)
 
coeff[A[Zm], A[t]] = (-3*t*(7*G + 4*xitildeZ*Z - 4*Zp))/(4*G*phi^2) - 
     (3*t*(G + 4*xiZ*Z - 4*Zp))/(4*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z))
 
coeff[A[Zm], A[W]] = -((-(G*W^2) + 3*G*W*Z - 4*W^2*Z + 4*W^2*xitildeW*Z - 
         3*G*Z^2 + W*Z^2 - 8*W*xitildeW*Z^2 + 4*W*xiW*Z^2 - 4*W*xiZ*Z^2 + 
         4*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/(8*phi^2*Z^2*
       (G + 4*xitildeZ*Z - 4*xiZ*Z)) - (G^2*W^2 - 3*G^2*W*Z + 4*G*W^2*Z - 
       4*G*W^2*xitildeW*Z - 4*G*W^2*xitildeZ*Z + 3*G^2*Z^2 - 17*G*W*Z^2 - 
       8*G*W*xitildeW*Z^2 + 12*G*W*xitildeZ*Z^2 + 4*G*W*xiW*Z^2 - 
       4*G*W*xiZ*Z^2 + 4*G*xitildeZ*Z^3 - 12*W*xitildeZ*Z^3 + 4*G*xiZ*Z^3 + 
       4*G*W^2*Zp - 4*G*W*Z*Zp - 4*G*Z^2*Zp + 12*W*Z^2*Zp)/(8*G*phi^2*Z^2)
 
coeff[A[Zm], A[Wg]] = -(W^2*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (16*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (W^2*(-G^2 + 4*G*xitildeZ*Z - 12*G*xiZ*Z + 16*xitildeZ^2*Z^2 + 4*G*Zp - 
        16*xitildeZ*Z*Zp))/(16*G*phi^2*Z^2)
 
coeff[A[Zm], A[Wm]] = ((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 
        12*G*W*Z - 16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 
        8*W*xiW*Z^2 + 16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
      (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
        4*xiZ*Z)) - ((4*G^2*W^2 - 8*G*W^3 - 8*G*W^2*Wp + 8*G*W^3*xitildeW + 
        8*G*W^3*xiW - 12*G^2*W*Z + 48*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
        8*G*W^2*xiZ*Z + 15*G^2*Z^2 - 7*G*H*Z^2 - 56*G*W*Z^2 + 12*G*Wp*Z^2 + 
        4*H*Wp*Z^2 + 32*W*Wp*Z^2 + 36*G*W*xitildeW*Z^2 - 4*H*W*xitildeW*Z^2 - 
        32*W^2*xitildeW*Z^2 + 32*W*Wp*xitildeW*Z^2 - 32*W^2*xitildeW^2*Z^2 - 
        24*G*W*xiW*Z^2 - 32*W*Wp*xiW*Z^2 + 32*W^2*xitildeW*xiW*Z^2 + 
        16*G*W*xiZ*Z^2 - 8*G*xiZ*Z^3 - 32*Wp*xiZ*Z^3 + 32*W*xitildeW*xiZ*Z^3)*
       (G + 4*xiZ*Z - 4*Zp))/(128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     ((G - 4*Wp + 4*W*xiW)*(4*G^2*W^2 + 8*G*W^3 - 8*G*W^3*xiW - 12*G^2*W*Z - 
        16*G*W^2*Z - 16*G*W^2*xitildeZ*Z - 32*W^3*xitildeZ*Z + 
        32*W^3*xitildeZ*xiW*Z - 24*G*W^2*xiZ*Z + 23*G^2*Z^2 - 7*G*H*Z^2 - 
        8*G*W*Z^2 + 64*G*W*xitildeZ*Z^2 + 32*W^2*xitildeZ^2*Z^2 - 
        8*G*W*xiW*Z^2 - 64*W^2*xitildeZ*xiW*Z^2 - 16*G*W*xiZ*Z^2 + 
        12*G*xitildeZ*Z^3 - 4*H*xitildeZ*Z^3 + 32*W*xitildeZ*xiW*Z^3 + 
        8*G*xiZ*Z^3 + 32*G*W^2*Zp + 32*W^3*Zp - 32*W^3*xiW*Zp - 32*G*W*Z*Zp - 
        32*W^2*xitildeZ*Z*Zp + 64*W^2*xiW*Z*Zp - 12*G*Z^2*Zp + 4*H*Z^2*Zp - 
        32*W*xiW*Z^2*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) - 
     (-4*G^3*W^2 + 8*G^2*W^3 + 8*G^2*W^2*Wp - 8*G^2*W^3*xitildeW - 
       8*G^2*W^3*xiW + 12*G^3*W*Z - 48*G^2*W^2*Z + 32*G^2*W^2*xitildeW*Z + 
       16*G^2*W^2*xitildeZ*Z - 32*G*W^3*xitildeZ*Z - 32*G*W^2*Wp*xitildeZ*Z + 
       32*G*W^3*xitildeW*xitildeZ*Z + 32*G*W^3*xitildeZ*xiW*Z + 
       24*G^2*W^2*xiZ*Z + 33*G^3*Z^2 - 49*G^2*H*Z^2 - 56*G^2*W*Z^2 - 
       12*G^2*Wp*Z^2 + 28*G*H*Wp*Z^2 + 32*G*W*Wp*Z^2 + 
       28*G^2*W*xitildeW*Z^2 - 28*G*H*W*xitildeW*Z^2 - 
       32*G*W^2*xitildeW*Z^2 + 96*G*W*Wp*xitildeW*Z^2 - 
       96*G*W^2*xitildeW^2*Z^2 - 64*G^2*W*xitildeZ*Z^2 + 
       64*G*W*Wp*xitildeZ*Z^2 - 64*G*W^2*xitildeW*xitildeZ*Z^2 - 
       32*G*W^2*xitildeZ^2*Z^2 - 24*G^2*W*xiW*Z^2 - 32*G*W*Wp*xiW*Z^2 + 
       32*G*W^2*xitildeW*xiW*Z^2 - 64*G*W^2*xitildeZ*xiW*Z^2 + 
       16*G^2*W*xiZ*Z^2 + 20*G^2*xitildeZ*Z^3 - 28*G*H*xitildeZ*Z^3 - 
       48*G*Wp*xitildeZ*Z^3 + 16*H*Wp*xitildeZ*Z^3 + 48*G*W*xitildeW*xitildeZ*
        Z^3 - 16*H*W*xitildeW*xitildeZ*Z^3 + 32*G*W*xitildeZ*xiW*Z^3 - 
       8*G^2*xiZ*Z^3 - 32*G*Wp*xiZ*Z^3 + 32*G*W*xitildeW*xiZ*Z^3 - 
       32*G^2*W^2*Zp + 32*G*W^3*Zp + 32*G*W^2*Wp*Zp - 32*G*W^3*xitildeW*Zp - 
       32*G*W^3*xiW*Zp + 32*G^2*W*Z*Zp - 64*G*W*Wp*Z*Zp + 
       64*G*W^2*xitildeW*Z*Zp + 32*G*W^2*xitildeZ*Z*Zp + 64*G*W^2*xiW*Z*Zp - 
       20*G^2*Z^2*Zp + 28*G*H*Z^2*Zp + 48*G*Wp*Z^2*Zp - 16*H*Wp*Z^2*Zp - 
       48*G*W*xitildeW*Z^2*Zp + 16*H*W*xitildeW*Z^2*Zp - 32*G*W*xiW*Z^2*Zp)/
      (128*G^2*phi^2*Z^2)
 
coeff[A[Zm], A[Wp]] = 
    -((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 12*G*W*Z - 
         16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 8*W*xiW*Z^2 + 
         16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
      (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
        4*xiZ*Z)) - ((4*G^2*W^2 + 8*G*W^3 + 8*G*W^2*Wp - 8*G*W^3*xitildeW - 
        8*G*W^3*xiW - 36*G^2*W*Z + 16*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
        24*G*W^2*xiZ*Z + 41*G^2*Z^2 - G*H*Z^2 - 8*G*W*Z^2 - 12*G*Wp*Z^2 - 
        4*H*Wp*Z^2 - 32*W*Wp*Z^2 + 92*G*W*xitildeW*Z^2 + 4*H*W*xitildeW*Z^2 + 
        32*W^2*xitildeW*Z^2 - 32*W*Wp*xitildeW*Z^2 + 32*W^2*xitildeW^2*Z^2 - 
        40*G*W*xiW*Z^2 + 32*W*Wp*xiW*Z^2 - 32*W^2*xitildeW*xiW*Z^2 + 
        48*G*W*xiZ*Z^2 - 56*G*xiZ*Z^3 + 32*Wp*xiZ*Z^3 - 
        32*W*xitildeW*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
      (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     ((G - 4*Wp + 4*W*xiW)*(4*G^2*W^2 + 8*G*W^3 - 8*G*W^3*xiW - 12*G^2*W*Z - 
        16*G*W^2*Z - 16*G*W^2*xitildeZ*Z - 32*W^3*xitildeZ*Z + 
        32*W^3*xitildeZ*xiW*Z - 24*G*W^2*xiZ*Z + 23*G^2*Z^2 - 7*G*H*Z^2 - 
        8*G*W*Z^2 + 64*G*W*xitildeZ*Z^2 + 32*W^2*xitildeZ^2*Z^2 - 
        8*G*W*xiW*Z^2 - 64*W^2*xitildeZ*xiW*Z^2 - 16*G*W*xiZ*Z^2 + 
        12*G*xitildeZ*Z^3 - 4*H*xitildeZ*Z^3 + 32*W*xitildeZ*xiW*Z^3 + 
        8*G*xiZ*Z^3 + 32*G*W^2*Zp + 32*W^3*Zp - 32*W^3*xiW*Zp - 32*G*W*Z*Zp - 
        32*W^2*xitildeZ*Z*Zp + 64*W^2*xiW*Z*Zp - 12*G*Z^2*Zp + 4*H*Z^2*Zp - 
        32*W*xiW*Z^2*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
     (4*G^3*W^2 + 8*G^2*W^3 + 8*G^2*W^2*Wp - 8*G^2*W^3*xitildeW - 
       8*G^2*W^3*xiW - 36*G^3*W*Z + 16*G^2*W^2*Z - 32*G^2*W^2*xitildeW*Z - 
       16*G^2*W^2*xitildeZ*Z - 32*G*W^3*xitildeZ*Z - 32*G*W^2*Wp*xitildeZ*Z + 
       32*G*W^3*xitildeW*xitildeZ*Z + 32*G*W^3*xitildeZ*xiW*Z - 
       72*G^2*W^2*xiZ*Z + 25*G^3*Z^2 + 7*G^2*H*Z^2 + 8*G^2*W*Z^2 - 
       12*G^2*Wp*Z^2 + 28*G*H*Wp*Z^2 + 32*G*W*Wp*Z^2 - 
       100*G^2*W*xitildeW*Z^2 - 28*G*H*W*xitildeW*Z^2 - 
       32*G*W^2*xitildeW*Z^2 + 96*G*W*Wp*xitildeW*Z^2 - 
       96*G*W^2*xitildeW^2*Z^2 + 128*G^2*W*xitildeZ*Z^2 + 
       64*G*W*Wp*xitildeZ*Z^2 - 64*G*W^2*xitildeW*xitildeZ*Z^2 + 
       96*G*W^2*xitildeZ^2*Z^2 + 40*G^2*W*xiW*Z^2 - 32*G*W*Wp*xiW*Z^2 + 
       32*G*W^2*xitildeW*xiW*Z^2 - 64*G*W^2*xitildeZ*xiW*Z^2 - 
       48*G^2*W*xiZ*Z^2 + 52*G^2*xitildeZ*Z^3 + 4*G*H*xitildeZ*Z^3 - 
       48*G*Wp*xitildeZ*Z^3 + 16*H*Wp*xitildeZ*Z^3 + 48*G*W*xitildeW*xitildeZ*
        Z^3 - 16*H*W*xitildeW*xitildeZ*Z^3 + 32*G*W*xitildeZ*xiW*Z^3 + 
       56*G^2*xiZ*Z^3 - 32*G*Wp*xiZ*Z^3 + 32*G*W*xitildeW*xiZ*Z^3 + 
       64*G^2*W^2*Zp + 32*G*W^3*Zp + 32*G*W^2*Wp*Zp - 32*G*W^3*xitildeW*Zp - 
       32*G*W^3*xiW*Zp - 32*G^2*W*Z*Zp - 64*G*W*Wp*Z*Zp + 
       64*G*W^2*xitildeW*Z*Zp - 96*G*W^2*xitildeZ*Z*Zp + 64*G*W^2*xiW*Z*Zp - 
       52*G^2*Z^2*Zp - 4*G*H*Z^2*Zp + 48*G*Wp*Z^2*Zp - 16*H*Wp*Z^2*Zp - 
       48*G*W*xitildeW*Z^2*Zp + 16*H*W*xitildeW*Z^2*Zp - 32*G*W*xiW*Z^2*Zp)/
      (128*G^2*phi^2*Z^2)
 
coeff[A[Zm], A[Z]] = -((G - 4*H + Z + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (16*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (7*G^2 - 4*G*H - 17*G*Z + 4*G*xitildeZ*Z + 4*G*xiZ*Z - 12*xitildeZ*Z^2 - 
       4*G*Zp + 12*Z*Zp)/(16*G*phi^2)
 
coeff[A[Zm], A[Zg]] = 0
 
coeff[A[Zm], A[Zm]] = -(15*G^2 - 13*G*H + 4*G*xitildeZ*Z - 12*H*xitildeZ*Z - 
        12*G*xiZ*Z + 4*H*xiZ*Z + 8*G*Zp + 8*H*Zp)/(128*G*phi^2) - 
     (33*G^2 - 35*G*H + 56*G*xiZ*Z - 8*H*xiZ*Z - 64*xiZ^2*Z^2 - 56*G*Zp + 
       8*H*Zp + 64*xiZ*Z*Zp)/(128*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z))
 
coeff[A[Zp], A[H]] = -((5*G - 5*H + 8*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (32*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (11*G^2 - 11*G*H + 8*G*Z - 12*G*xitildeZ*Z + 12*H*xitildeZ*Z + 12*G*Zp - 
       12*H*Zp)/(32*G*phi^2)
 
coeff[A[Zp], A[t]] = (3*t*(G + 4*xiZ*Z - 4*Zp))/
      (4*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (3*t*(G - 4*xitildeZ*Z + 4*Zp))/(4*G*phi^2)
 
coeff[A[Zp], A[W]] = ((-(G*W^2) + 3*G*W*Z - 4*W^2*Z + 4*W^2*xitildeW*Z - 
        3*G*Z^2 + W*Z^2 - 8*W*xitildeW*Z^2 + 4*W*xiW*Z^2 - 4*W*xiZ*Z^2 + 
        4*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/(8*phi^2*Z^2*
       (G + 4*xitildeZ*Z - 4*xiZ*Z)) + (-7*G^2*W^2 + 13*G^2*W*Z - 
       12*G*W^2*Z + 12*G*W^2*xitildeW*Z - 4*G*W^2*xitildeZ*Z - 5*G^2*Z^2 + 
       7*G*W*Z^2 - 8*G*W*xitildeW*Z^2 - 4*G*W*xitildeZ*Z^2 + 4*G*W*xiW*Z^2 - 
       4*G*W*xiZ*Z^2 + 4*G*xitildeZ*Z^3 - 12*W*xitildeZ*Z^3 + 4*G*xiZ*Z^3 + 
       4*G*W^2*Zp - 4*G*W*Z*Zp - 4*G*Z^2*Zp + 12*W*Z^2*Zp)/(8*G*phi^2*Z^2)
 
coeff[A[Zp], A[Wg]] = (W^2*(G + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (16*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     (W^2*(-G^2 + 4*G*xitildeZ*Z + 20*G*xiZ*Z + 16*xitildeZ^2*Z^2 + 4*G*Zp - 
        16*xitildeZ*Z*Zp))/(16*G*phi^2*Z^2)
 
coeff[A[Zp], A[Wm]] = 
    -((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 12*G*W*Z - 
         16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 8*W*xiW*Z^2 + 
         16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
      (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
        4*xiZ*Z)) + ((4*G^2*W^2 - 8*G*W^3 - 8*G*W^2*Wp + 8*G*W^3*xitildeW + 
        8*G*W^3*xiW - 12*G^2*W*Z + 48*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
        8*G*W^2*xiZ*Z + 15*G^2*Z^2 - 7*G*H*Z^2 - 56*G*W*Z^2 + 12*G*Wp*Z^2 + 
        4*H*Wp*Z^2 + 32*W*Wp*Z^2 + 36*G*W*xitildeW*Z^2 - 4*H*W*xitildeW*Z^2 - 
        32*W^2*xitildeW*Z^2 + 32*W*Wp*xitildeW*Z^2 - 32*W^2*xitildeW^2*Z^2 - 
        24*G*W*xiW*Z^2 - 32*W*Wp*xiW*Z^2 + 32*W^2*xitildeW*xiW*Z^2 + 
        16*G*W*xiZ*Z^2 - 8*G*xiZ*Z^3 - 32*Wp*xiZ*Z^3 + 32*W*xitildeW*xiZ*Z^3)*
       (G + 4*xiZ*Z - 4*Zp))/(128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     ((G - 4*Wp + 4*W*xiW)*(44*G^2*W^2 + 56*G*W^3 - 56*G*W^3*xiW - 
        68*G^2*W*Z - 48*G*W^2*Z + 16*G*W^2*xitildeZ*Z + 32*W^3*xitildeZ*Z + 
        64*G*W^2*xiW*Z - 32*W^3*xitildeZ*xiW*Z - 40*G*W^2*xiZ*Z + 
        25*G^2*Z^2 - G*H*Z^2 + 8*G*W*Z^2 - 32*W^2*xitildeZ^2*Z^2 - 
        24*G*W*xiW*Z^2 + 64*W^2*xitildeZ*xiW*Z^2 + 16*G*W*xiZ*Z^2 - 
        12*G*xitildeZ*Z^3 + 4*H*xitildeZ*Z^3 - 32*W*xitildeZ*xiW*Z^3 - 
        8*G*xiZ*Z^3 - 32*G*W^2*Zp - 32*W^3*Zp + 32*W^3*xiW*Zp + 32*G*W*Z*Zp + 
        32*W^2*xitildeZ*Z*Zp - 64*W^2*xiW*Z*Zp + 12*G*Z^2*Zp - 4*H*Z^2*Zp + 
        32*W*xiW*Z^2*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
     (44*G^3*W^2 - 56*G^2*W^3 - 56*G^2*W^2*Wp + 56*G^2*W^3*xitildeW + 
       56*G^2*W^3*xiW - 68*G^3*W*Z + 144*G^2*W^2*Z + 64*G^2*W*Wp*Z - 
       160*G^2*W^2*xitildeW*Z + 16*G^2*W^2*xitildeZ*Z - 32*G*W^3*xitildeZ*Z - 
       32*G*W^2*Wp*xitildeZ*Z + 32*G*W^3*xitildeW*xitildeZ*Z - 
       64*G^2*W^2*xiW*Z + 32*G*W^3*xitildeZ*xiW*Z - 40*G^2*W^2*xiZ*Z + 
       17*G^3*Z^2 + 7*G^2*H*Z^2 - 56*G^2*W*Z^2 - 12*G^2*Wp*Z^2 - 
       4*G*H*Wp*Z^2 + 32*G*W*Wp*Z^2 + 92*G^2*W*xitildeW*Z^2 + 
       4*G*H*W*xitildeW*Z^2 - 32*G*W^2*xitildeW*Z^2 - 
       32*G*W*Wp*xitildeW*Z^2 + 32*G*W^2*xitildeW^2*Z^2 + 
       64*G*W*Wp*xitildeZ*Z^2 - 64*G*W^2*xitildeW*xitildeZ*Z^2 - 
       32*G*W^2*xitildeZ^2*Z^2 + 8*G^2*W*xiW*Z^2 - 32*G*W*Wp*xiW*Z^2 + 
       32*G*W^2*xitildeW*xiW*Z^2 - 64*G*W^2*xitildeZ*xiW*Z^2 + 
       16*G^2*W*xiZ*Z^2 + 20*G^2*xitildeZ*Z^3 - 28*G*H*xitildeZ*Z^3 - 
       48*G*Wp*xitildeZ*Z^3 + 16*H*Wp*xitildeZ*Z^3 + 48*G*W*xitildeW*xitildeZ*
        Z^3 - 16*H*W*xitildeW*xitildeZ*Z^3 + 32*G*W*xitildeZ*xiW*Z^3 - 
       8*G^2*xiZ*Z^3 - 32*G*Wp*xiZ*Z^3 + 32*G*W*xitildeW*xiZ*Z^3 - 
       32*G^2*W^2*Zp + 32*G*W^3*Zp + 32*G*W^2*Wp*Zp - 32*G*W^3*xitildeW*Zp - 
       32*G*W^3*xiW*Zp + 32*G^2*W*Z*Zp - 64*G*W*Wp*Z*Zp + 
       64*G*W^2*xitildeW*Z*Zp + 32*G*W^2*xitildeZ*Z*Zp + 64*G*W^2*xiW*Z*Zp - 
       20*G^2*Z^2*Zp + 28*G*H*Z^2*Zp + 48*G*Wp*Z^2*Zp - 16*H*Wp*Z^2*Zp - 
       48*G*W*xitildeW*Z^2*Zp + 16*H*W*xitildeW*Z^2*Zp - 32*G*W*xiW*Z^2*Zp)/
      (128*G^2*phi^2*Z^2)
 
coeff[A[Zp], A[Wp]] = ((G - 4*Wp + 4*W*xiW)*(4*G*W^2 + 8*W^3 - 8*W^3*xiW - 
        12*G*W*Z - 16*W^2*Z - 8*W^2*xiZ*Z + 7*G*Z^2 + H*Z^2 + 8*W*Z^2 + 
        8*W*xiW*Z^2 + 16*W*xiZ*Z^2 - 8*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
      (128*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2*(G + 4*xitildeZ*Z - 
        4*xiZ*Z)) + ((4*G^2*W^2 + 8*G*W^3 + 8*G*W^2*Wp - 8*G*W^3*xitildeW - 
        8*G*W^3*xiW - 36*G^2*W*Z + 16*G*W^2*Z - 32*G*W^2*xitildeW*Z - 
        24*G*W^2*xiZ*Z + 41*G^2*Z^2 - G*H*Z^2 - 8*G*W*Z^2 - 12*G*Wp*Z^2 - 
        4*H*Wp*Z^2 - 32*W*Wp*Z^2 + 92*G*W*xitildeW*Z^2 + 4*H*W*xitildeW*Z^2 + 
        32*W^2*xitildeW*Z^2 - 32*W*Wp*xitildeW*Z^2 + 32*W^2*xitildeW^2*Z^2 - 
        40*G*W*xiW*Z^2 + 32*W*Wp*xiW*Z^2 - 32*W^2*xitildeW*xiW*Z^2 + 
        48*G*W*xiZ*Z^2 - 56*G*xiZ*Z^3 + 32*Wp*xiZ*Z^3 - 
        32*W*xitildeW*xiZ*Z^3)*(G + 4*xiZ*Z - 4*Zp))/
      (128*G*phi^2*Z^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     ((G - 4*Wp + 4*W*xiW)*(44*G^2*W^2 + 56*G*W^3 - 56*G*W^3*xiW - 
        68*G^2*W*Z - 48*G*W^2*Z + 16*G*W^2*xitildeZ*Z + 32*W^3*xitildeZ*Z + 
        64*G*W^2*xiW*Z - 32*W^3*xitildeZ*xiW*Z - 40*G*W^2*xiZ*Z + 
        25*G^2*Z^2 - G*H*Z^2 + 8*G*W*Z^2 - 32*W^2*xitildeZ^2*Z^2 - 
        24*G*W*xiW*Z^2 + 64*W^2*xitildeZ*xiW*Z^2 + 16*G*W*xiZ*Z^2 - 
        12*G*xitildeZ*Z^3 + 4*H*xitildeZ*Z^3 - 32*W*xitildeZ*xiW*Z^3 - 
        8*G*xiZ*Z^3 - 32*G*W^2*Zp - 32*W^3*Zp + 32*W^3*xiW*Zp + 32*G*W*Z*Zp + 
        32*W^2*xitildeZ*Z*Zp - 64*W^2*xiW*Z*Zp + 12*G*Z^2*Zp - 4*H*Z^2*Zp + 
        32*W*xiW*Z^2*Zp))/(128*G*phi^2*(G + 4*W*xitildeW - 4*W*xiW)*Z^2) + 
     (76*G^3*W^2 + 56*G^2*W^3 + 56*G^2*W^2*Wp - 56*G^2*W^3*xitildeW - 
       56*G^2*W^3*xiW - 140*G^3*W*Z + 48*G^2*W^2*Z - 64*G^2*W*Wp*Z - 
       32*G^2*W^2*xitildeW*Z + 16*G^2*W^2*xitildeZ*Z + 32*G*W^3*xitildeZ*Z + 
       32*G*W^2*Wp*xitildeZ*Z - 32*G*W^3*xitildeW*xitildeZ*Z + 
       64*G^2*W^2*xiW*Z - 32*G*W^3*xitildeZ*xiW*Z - 120*G^2*W^2*xiZ*Z + 
       55*G^3*Z^2 + G^2*H*Z^2 - 8*G^2*W*Z^2 + 12*G^2*Wp*Z^2 + 4*G*H*Wp*Z^2 - 
       32*G*W*Wp*Z^2 + 36*G^2*W*xitildeW*Z^2 - 4*G*H*W*xitildeW*Z^2 + 
       32*G*W^2*xitildeW*Z^2 + 32*G*W*Wp*xitildeW*Z^2 - 
       32*G*W^2*xitildeW^2*Z^2 + 64*G^2*W*xitildeZ*Z^2 - 
       64*G*W*Wp*xitildeZ*Z^2 + 64*G*W^2*xitildeW*xitildeZ*Z^2 - 
       96*G*W^2*xitildeZ^2*Z^2 - 72*G^2*W*xiW*Z^2 + 32*G*W*Wp*xiW*Z^2 - 
       32*G*W^2*xitildeW*xiW*Z^2 + 64*G*W^2*xitildeZ*xiW*Z^2 + 
       48*G^2*W*xiZ*Z^2 - 52*G^2*xitildeZ*Z^3 - 4*G*H*xitildeZ*Z^3 + 
       48*G*Wp*xitildeZ*Z^3 - 16*H*Wp*xitildeZ*Z^3 - 48*G*W*xitildeW*xitildeZ*
        Z^3 + 16*H*W*xitildeW*xitildeZ*Z^3 - 32*G*W*xitildeZ*xiW*Z^3 - 
       56*G^2*xiZ*Z^3 + 32*G*Wp*xiZ*Z^3 - 32*G*W*xitildeW*xiZ*Z^3 - 
       64*G^2*W^2*Zp - 32*G*W^3*Zp - 32*G*W^2*Wp*Zp + 32*G*W^3*xitildeW*Zp + 
       32*G*W^3*xiW*Zp + 32*G^2*W*Z*Zp + 64*G*W*Wp*Z*Zp - 
       64*G*W^2*xitildeW*Z*Zp + 96*G*W^2*xitildeZ*Z*Zp - 64*G*W^2*xiW*Z*Zp + 
       52*G^2*Z^2*Zp + 4*G*H*Z^2*Zp - 48*G*Wp*Z^2*Zp + 16*H*Wp*Z^2*Zp + 
       48*G*W*xitildeW*Z^2*Zp - 16*H*W*xitildeW*Z^2*Zp + 32*G*W*xiW*Z^2*Zp)/
      (128*G^2*phi^2*Z^2)
 
coeff[A[Zp], A[Z]] = ((G - 4*H + Z + 4*xiZ*Z)*(G + 4*xiZ*Z - 4*Zp))/
      (16*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) - 
     (G^2 + 4*G*H - 7*G*Z - 4*G*xitildeZ*Z - 4*G*xiZ*Z + 12*xitildeZ*Z^2 + 
       4*G*Zp - 12*Z*Zp)/(16*G*phi^2)
 
coeff[A[Zp], A[Zg]] = 0
 
coeff[A[Zp], A[Zm]] = (G*(19*G - 33*H + 16*xiZ*Z))/
      (64*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z)) + 
     (13*G^2 + G*H + 12*G*xitildeZ*Z - 4*H*xitildeZ*Z + 4*G*xiZ*Z + 
       4*H*xiZ*Z)/(64*G*phi^2)
 
coeff[A[Zp], A[Zp]] = (5*G^2 + G*H - 20*G*xitildeZ*Z - 4*H*xitildeZ*Z - 
       20*G*xiZ*Z - 4*H*xiZ*Z + 8*G*Zp + 8*H*Zp)/(128*G*phi^2) - 
     (5*G^2 - 31*G*H - 24*G*xiZ*Z + 8*H*xiZ*Z + 64*xiZ^2*Z^2 + 56*G*Zp - 
       8*H*Zp - 64*xiZ*Z*Zp)/(128*phi^2*(G + 4*xitildeZ*Z - 4*xiZ*Z))


==> anc/V2SMFermi <==
(*
  This file contains the 2-loop contribution to the Standard Model
  effective potential with Fermi gauge fixing, as found in the paper
  "Two-loop effective potential for generalized gauge fixing"
  by Stephen P. Martin and Hiren H. Patel,
  [arXiv:1808.?????]

  This file can be read into Mathematica.

  The 1-loop basis function A[x] and the 2-loop basis function I2[x,y,z]
  are defined in Appendix A.
  
  The background scalar field is phi. 
  The Fermi gauge fixing parameters are xiA, xiW, and xiZ.  
  The QCD gauge coupling is g3.
  The number of fermion generations is nG (=3 in the Standard Model).
  The squared masses are denoted:
    t = (yt^2 phi^2)/2;
    W = (g^2 phi^2)/4;
    Z = ((g^2 + gp^2) phi^2)/4;
    G = m2 + k phi^2;
    H = m2 + 3 k phi^2;
    Wp = 1/2 (G + Sqrt[G (G - 4 xiW W)]);
    Wm = 1/2 (G - Sqrt[G (G - 4 xiW W)]);
    Zp = 1/2 (G + Sqrt[G (G - 4 xiZ Z)]);
    Zm = 1/2 (G - Sqrt[G (G - 4 xiZ Z)]);
  Here:
    yt = top-quark Yukawa coupling,
    g = SU(2)_L gauge coupling,
    gp = U(1)_Y gauge coupling,
    k = \lambda = Higgs self-coupling,
    m2 = Higgs squared mass parameter.
  
  The quantity V2SMFermi is the two-loop contribution, which should be 
  multiplied by 1/(16 Pi^2)^2. 

  The lists of A and I integrals appearing in the result as in eqs. (4.169)
  and (4.170) are given as listA and listI, respectively.

  The coefficients in V2SM in the form of eqs. (4.113), (4.169) and (4.170)
  are also listed as coeffs[].
*)

V2SMFermi = 32*g3^2*t^2 - (G^3*W*(-3 + xiA)*(W - Z))/
      (phi^2*(G - 4*W*xiW)*Z) + (39*G^2*W^2 - 128*t^2*W^2 - 6*G*W^3 + 
       144*W^4 + 3*G^2*W^2*xiA + 6*G*W^3*xiA - 24*G*W^3*xiW - 39*G^2*W*Z + 
       146*t^2*W*Z + 18*G*W^2*Z - 6*H*W^2*Z - 32*t*W^2*Z + 72*W^3*Z - 
       24*nG*W^3*Z - 3*G^2*W*xiA*Z - 6*G*W^2*xiA*Z + 24*G*W^2*xiW*Z + 
       18*t^2*Z^2 - 12*G*W*Z^2 + 40*t*W*Z^2 + 18*W^2*Z^2 - 32*nG*W^2*Z^2 - 
       3*H*Z^3 - 8*t*Z^3 - 12*W*Z^3 + 40*nG*W*Z^3 - 6*Z^4 - 20*nG*Z^4)/
      (3*phi^2*Z) + (3*(2*W^2 + Z^2)*A[H])/phi^2 - 
     (3*(G - H)*A[H]^2)/(8*phi^2) + 
     (-16*g3^2*t - (2*t*(-64*W^2 + 90*W*Z + Z^2))/(3*phi^2*Z))*A[t] - 
     (6*t*A[H]*A[t])/phi^2 + (24*g3^2 + (-64*W^2 + 18*t*Z + 56*W*Z + 17*Z^2)/
        (3*phi^2*Z))*A[t]^2 - (2*W*(72*W^2 - 9*G*Z - 3*H*Z + 18*t*Z - 
        128*W*Z - 8*nG*W*Z - 3*Z^2)*A[W])/(3*phi^2*Z) + 
     ((G - H + 3*W)*A[H]*A[W])/phi^2 + (6*(t - 2*W)*A[t]*A[W])/phi^2 + 
     ((48*W^2 + H*Z - 36*W*Z + Z^2)*A[W]^2)/(2*phi^2*Z) + 
     ((-18*G^2*W^2 + 24*G*W^2*Wp + 2*G^2*W^2*xiA + 18*G^2*W*Z + 2*G*W^2*Z - 
         24*G*W*Wp*Z - 4*W^2*Wp*Z - 2*G^2*W*xiA*Z + G*Z^3 - 2*Wp*Z^3)/
        (2*phi^2*(G - 4*W*xiW)*Z) - (14*G^2*W^2 - 8*G*W^2*Wp + 
         2*G^2*W^2*xiA - 14*G^2*W*Z - 6*G*W^2*Z + 8*G*W*Wp*Z + 4*W^2*Wp*Z - 
         2*G^2*W*xiA*Z - 3*G*Z^3 + 2*Wp*Z^3)/(2*G*phi^2*Z))*A[Wm] + 
     ((-3*(G - H)*(3*G - 2*Wp))/(8*G*phi^2) + ((5*G - 5*H + 8*W)*(G - 2*Wp))/
        (8*phi^2*(G - 4*W*xiW)))*A[H]*A[Wm] + 
     ((-3*t*(3*G - 2*Wp))/(G*phi^2) + (3*t*(G - 2*Wp))/(phi^2*(G - 4*W*xiW)))*
      A[t]*A[Wm] + (-(3*G^2 - 14*G*W - 2*G*Wp + 12*W*Wp)/(4*G*phi^2) - 
       ((G - 2*Wp)*(8*W^2 - 12*W^2*xiA + 4*W^2*xiZ + G*Z - 4*H*Z - 6*W*Z + 
          12*W*xiA*Z - 4*Z^2))/(4*phi^2*(G - 4*W*xiW)*Z))*A[W]*A[Wm] + 
     (-(-64*G*W^2 + 12*G^2*Z - 11*G*H*Z + 48*G*W*Z - 16*G*Wp*Z + 8*H*Wp*Z + 
          16*G*W*xiW*Z + 4*H*W*xiW*Z)/(32*G*phi^2*Z) - 
       (-192*G*W^2 + 256*W^2*Wp + 20*G^2*Z - 21*G*H*Z + 208*G*W*Z - 
         16*G*Wp*Z + 8*H*Wp*Z - 256*W*Wp*Z - 16*G*Z^2)/
        (32*phi^2*(G - 4*W*xiW)*Z))*A[Wm]^2 + 
     (-(6*G^2*W^2 + 8*G*W^2*Wp + 2*G^2*W^2*xiA - 6*G^2*W*Z - 2*G*W^2*Z - 
          8*G*W*Wp*Z - 4*W^2*Wp*Z - 2*G^2*W*xiA*Z - G*Z^3 - 2*Wp*Z^3)/
        (2*G*phi^2*Z) + (6*G^2*W^2 - 24*G*W^2*Wp + 2*G^2*W^2*xiA - 
         6*G^2*W*Z - 2*G*W^2*Z + 24*G*W*Wp*Z + 4*W^2*Wp*Z - 2*G^2*W*xiA*Z - 
         G*Z^3 + 2*Wp*Z^3)/(2*phi^2*(G - 4*W*xiW)*Z))*A[Wp] + 
     ((-3*(G - H)*(G + 2*Wp))/(8*G*phi^2) - ((5*G - 5*H + 8*W)*(G - 2*Wp))/
        (8*phi^2*(G - 4*W*xiW)))*A[H]*A[Wp] + 
     ((-3*t*(G + 2*Wp))/(G*phi^2) - (3*t*(G - 2*Wp))/(phi^2*(G - 4*W*xiW)))*
      A[t]*A[Wp] + (-(G^2 - 2*G*W + 2*G*Wp - 12*W*Wp)/(4*G*phi^2) + 
       ((G - 2*Wp)*(8*W^2 - 12*W^2*xiA + 4*W^2*xiZ + G*Z - 4*H*Z - 6*W*Z + 
          12*W*xiA*Z - 4*Z^2))/(4*phi^2*(G - 4*W*xiW)*Z))*A[W]*A[Wp] + 
     ((-16*G*W^2*xiA + 16*G*W^2*xiZ + 4*G^2*Z + G*H*Z + 16*G*W*xiA*Z - 
         16*G*W*xiW*Z + 4*H*W*xiW*Z)/(16*G*phi^2*Z) + 
       (G*(32*W^2 - 32*W^2*xiA + 12*G*Z - 17*H*Z - 16*W*Z + 32*W*xiA*Z - 
          16*Z^2))/(16*phi^2*(G - 4*W*xiW)*Z))*A[Wm]*A[Wp] + 
     ((64*G*W^2 + 4*G^2*Z + 3*G*H*Z - 48*G*W*Z - 16*G*Wp*Z + 8*H*Wp*Z - 
         16*G*W*xiW*Z - 4*H*W*xiW*Z)/(32*G*phi^2*Z) - 
       (64*G*W^2 - 256*W^2*Wp + 4*G^2*Z - 13*G*H*Z - 48*G*W*Z + 16*G*Wp*Z - 
         8*H*Wp*Z + 256*W*Wp*Z - 16*G*Z^2)/(32*phi^2*(G - 4*W*xiW)*Z))*
      A[Wp]^2 + ((72*G*W^2 - 192*t*W^2 + 216*W^3 - 72*G*W*Z + 240*t*W*Z - 
        72*W^2*Z + 64*nG*W^2*Z + 27*G*Z^2 + 9*H*Z^2 - 102*t*Z^2 + 30*W*Z^2 - 
        80*nG*W*Z^2 + 3*Z^3 + 40*nG*Z^3)*A[Z])/(9*phi^2*Z) + 
     ((G - H + 3*Z)*A[H]*A[Z])/(2*phi^2) - 
     (2*(32*W^2 - 40*W*Z + 17*Z^2)*A[t]*A[Z])/(3*phi^2*Z) - 
     ((-(G*W^2) + 2*G*W*Z - 24*W^2*Z - G*Z^2 + 8*W*Z^2 + Z^3)*A[W]*A[Z])/
      (phi^2*Z^2) + (((G - 2*Wp)*(2*G*W^2 + 4*W^3 - 4*G*W*Z + 28*W^2*Z + 
          2*G*Z^2 - 28*W*Z^2 - Z^3))/(4*phi^2*(G - 4*W*xiW)*Z^2) - 
       (2*G^2*W^2 - 4*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 9*G*Z^3 + 6*Wp*Z^3)/
        (4*G*phi^2*Z^2))*A[Wm]*A[Z] + 
     (-((G - 2*Wp)*(2*G*W^2 + 4*W^3 - 4*G*W*Z + 28*W^2*Z + 2*G*Z^2 - 
           28*W*Z^2 - Z^3))/(4*phi^2*(G - 4*W*xiW)*Z^2) - 
       (2*G^2*W^2 - 4*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 3*G*Z^3 - 6*Wp*Z^3)/
        (4*G*phi^2*Z^2))*A[Wp]*A[Z] + ((H - 2*Z)*A[Z]^2)/(4*phi^2) + 
     (((2*W^2 + Z^2)*(G - 2*Zp))/(4*phi^2*(G - 4*xiZ*Z)) + 
       ((2*W^2 + Z^2)*(3*G - 2*Zp))/(4*G*phi^2))*A[Zm] + 
     (((5*G - 5*H + 8*Z)*(G - 2*Zp))/(16*phi^2*(G - 4*xiZ*Z)) - 
       (3*(G - H)*(3*G - 2*Zp))/(16*G*phi^2))*A[H]*A[Zm] + 
     ((-3*t*(G - 2*Zp))/(2*phi^2*(G - 4*xiZ*Z)) - (3*t*(3*G - 2*Zp))/
        (2*G*phi^2))*A[t]*A[Zm] + 
     (-((G*W^2 - 2*G*W*Z + 4*W^2*Z + 2*G*Z^2 - W*Z^2 - 4*W*xiW*Z^2)*
          (G - 2*Zp))/(4*phi^2*Z^2*(-G + 4*xiZ*Z)) - 
       (G^2*W^2 - 2*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 9*G*W*Z^2 + 
         2*G*W^2*Zp - 4*G*W*Z*Zp + 6*W*Z^2*Zp)/(4*G*phi^2*Z^2))*A[W]*A[Zm] + 
     (-((-8*G^2*W + 16*G*W^2 + 11*G^2*Z - 3*G*H*Z - 24*G*W*Z - 2*G*Wp*Z + 
           2*H*Wp*Z + 16*W*Wp*Z - 8*G*W*xiW*Z - 16*W*Wp*xiW*Z)*(G - 2*Zp))/
        (32*G*phi^2*Z*(G - 4*xiZ*Z)) - 
       ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
         (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) + 
       ((G - 2*Wp)*(-8*G*W^3 + 8*G^2*W*Z + 16*G*W^2*Z + 16*G*W^2*xiZ*Z - 
          13*G^2*Z^2 + 3*G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 16*G*W*Z*Zp + 
          6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*Z^2) + 
       (-8*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + G^3*Z^2 + 
         9*G^2*H*Z^2 + 2*G^2*Wp*Z^2 - 6*G*H*Wp*Z^2 + 16*G^2*W^2*Zp - 
         16*G^2*W*Z*Zp + 2*G^2*Z^2*Zp - 6*G*H*Z^2*Zp + 4*G*Wp*Z^2*Zp + 
         4*H*Wp*Z^2*Zp)/(32*G^2*phi^2*Z^2))*A[Wm]*A[Zm] + 
     (-((-8*G^2*W + 16*G*W^2 + 9*G^2*Z - G*H*Z - 8*G*W*Z + 2*G*Wp*Z - 
           2*H*Wp*Z - 16*W*Wp*Z - 24*G*W*xiW*Z + 16*W*Wp*xiW*Z)*(G - 2*Zp))/
        (32*G*phi^2*Z*(G - 4*xiZ*Z)) + 
       ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
         (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) - 
       ((G - 2*Wp)*(-8*G*W^3 + 8*G^2*W*Z + 16*G*W^2*Z + 16*G*W^2*xiZ*Z - 
          13*G^2*Z^2 + 3*G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 16*G*W*Z*Zp + 
          6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*Z^2) + 
       (-8*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + 3*G^3*Z^2 + 
         3*G^2*H*Z^2 - 2*G^2*Wp*Z^2 + 6*G*H*Wp*Z^2 + 16*G^2*W^2*Zp - 
         16*G^2*W*Z*Zp + 6*G^2*Z^2*Zp - 2*G*H*Z^2*Zp - 4*G*Wp*Z^2*Zp - 
         4*H*Wp*Z^2*Zp)/(32*G^2*phi^2*Z^2))*A[Wp]*A[Zm] + 
     (-((2*G - 4*H + Z)*(G - 2*Zp))/(8*phi^2*(G - 4*xiZ*Z)) - 
       (2*G^2 - 9*G*Z + 6*Z*Zp)/(8*G*phi^2))*A[Z]*A[Zm] + 
     (-(43*G^2 - 37*G*H - 40*G*Zp + 8*H*Zp)/(128*phi^2*(G - 4*xiZ*Z)) - 
       (5*G^2 - 11*G*H + 4*G*xiZ*Z + 4*H*xiZ*Z - 8*G*Zp + 8*H*Zp)/
        (128*G*phi^2))*A[Zm]^2 + 
     (-((2*W^2 + Z^2)*(G - 2*Zp))/(4*phi^2*(G - 4*xiZ*Z)) + 
       ((2*W^2 + Z^2)*(G + 2*Zp))/(4*G*phi^2))*A[Zp] + 
     (-((5*G - 5*H + 8*Z)*(G - 2*Zp))/(16*phi^2*(G - 4*xiZ*Z)) - 
       (3*(G - H)*(G + 2*Zp))/(16*G*phi^2))*A[H]*A[Zp] + 
     ((3*t*(G - 2*Zp))/(2*phi^2*(G - 4*xiZ*Z)) - (3*t*(G + 2*Zp))/
        (2*G*phi^2))*A[t]*A[Zp] + 
     (((G*W^2 - 2*G*W*Z + 4*W^2*Z + 2*G*Z^2 - W*Z^2 - 4*W*xiW*Z^2)*
         (G - 2*Zp))/(4*phi^2*Z^2*(-G + 4*xiZ*Z)) - 
       (3*G^2*W^2 - 6*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 3*G*W*Z^2 - 
         2*G*W^2*Zp + 4*G*W*Z*Zp - 6*W*Z^2*Zp)/(4*G*phi^2*Z^2))*A[W]*A[Zp] + 
     (((-8*G^2*W + 16*G*W^2 + 11*G^2*Z - 3*G*H*Z - 24*G*W*Z - 2*G*Wp*Z + 
          2*H*Wp*Z + 16*W*Wp*Z - 8*G*W*xiW*Z - 16*W*Wp*xiW*Z)*(G - 2*Zp))/
        (32*G*phi^2*Z*(G - 4*xiZ*Z)) + 
       ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
         (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) - 
       ((G - 2*Wp)*(16*G^2*W^2 + 24*G*W^3 - 24*G^2*W*Z - 16*G*W^2*Z - 
          16*G*W^2*xiZ*Z + 7*G^2*Z^2 - G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 
          16*G*W*Z*Zp + 6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*
         Z^2) + (16*G^3*W^2 - 24*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + 
         3*G^3*Z^2 + 3*G^2*H*Z^2 + 6*G^2*Wp*Z^2 - 2*G*H*Wp*Z^2 - 
         16*G^2*W^2*Zp + 16*G^2*W*Z*Zp - 2*G^2*Z^2*Zp + 6*G*H*Z^2*Zp - 
         4*G*Wp*Z^2*Zp - 4*H*Wp*Z^2*Zp)/(32*G^2*phi^2*Z^2))*A[Wm]*A[Zp] + 
     (((-8*G^2*W + 16*G*W^2 + 9*G^2*Z - G*H*Z - 8*G*W*Z + 2*G*Wp*Z - 
          2*H*Wp*Z - 16*W*Wp*Z - 24*G*W*xiW*Z + 16*W*Wp*xiW*Z)*(G - 2*Zp))/
        (32*G*phi^2*Z*(G - 4*xiZ*Z)) - 
       ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
         (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) + 
       ((G - 2*Wp)*(16*G^2*W^2 + 24*G*W^3 - 24*G^2*W*Z - 16*G*W^2*Z - 
          16*G*W^2*xiZ*Z + 7*G^2*Z^2 - G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 
          16*G*W*Z*Zp + 6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*
         Z^2) + (16*G^3*W^2 - 24*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + 
         9*G^3*Z^2 + G^2*H*Z^2 - 6*G^2*Wp*Z^2 + 2*G*H*Wp*Z^2 - 
         16*G^2*W^2*Zp + 16*G^2*W*Z*Zp - 6*G^2*Z^2*Zp + 2*G*H*Z^2*Zp + 
         4*G*Wp*Z^2*Zp + 4*H*Wp*Z^2*Zp)/(32*G^2*phi^2*Z^2))*A[Wp]*A[Zp] + 
     (((2*G - 4*H + Z)*(G - 2*Zp))/(8*phi^2*(G - 4*xiZ*Z)) - 
       (2*G^2 - 3*G*Z - 6*Z*Zp)/(8*G*phi^2))*A[Z]*A[Zp] + 
     ((G*(23*G - 33*H))/(64*phi^2*(G - 4*xiZ*Z)) + 
       (9*G^2 + G*H + 4*G*xiZ*Z + 4*H*xiZ*Z)/(64*G*phi^2))*A[Zm]*A[Zp] + 
     (-(3*G^2 - 29*G*H + 40*G*Zp - 8*H*Zp)/(128*phi^2*(G - 4*xiZ*Z)) + 
       (3*G^2 + 3*G*H - 4*G*xiZ*Z - 4*H*xiZ*Z - 8*G*Zp + 8*H*Zp)/
        (128*G*phi^2))*A[Zp]^2 - (2*(-7 + 8*nG)*W^2*I2[0, 0, W])/phi^2 - 
     (2*W^2*xiW^2*Sqrt[-(G*(-G + 4*W*xiW))]*I2[0, 0, Wm])/
      (phi^2*(-G + 4*W*xiW)) + (2*W^2*xiW^2*Sqrt[-(G*(-G + 4*W*xiW))]*
       I2[0, 0, Wp])/(phi^2*(-G + 4*W*xiW)) - 
     ((-35*W^2 + 64*nG*W^2 + 40*W*Z - 80*nG*W*Z - 17*Z^2 + 40*nG*Z^2)*
       I2[0, 0, Z])/(3*phi^2) + 
     (-(G^2*W^2*(G - 2*Zp))/(16*phi^2*Z^2*(G - 4*xiZ*Z)) + 
       (W^2*(G + 4*xiZ*Z)*(G - 2*Zp))/(16*phi^2*Z^2))*I2[0, 0, Zm] + 
     ((G^2*W^2*(G - 2*Zp))/(16*phi^2*Z^2*(G - 4*xiZ*Z)) - 
       (W^2*(G + 4*xiZ*Z)*(G - 2*Zp))/(16*phi^2*Z^2))*I2[0, 0, Zp] + 
     (6*(t - W)*(t + 2*W)*I2[0, t, W])/phi^2 + 
     ((-3*G*t)/phi^2 + (3*t*(-G + 2*t)*(G - 2*Wp))/(phi^2*(G - 4*W*xiW)))*
      I2[0, t, Wm] + ((-3*G*t)/phi^2 - (3*t*(-G + 2*t)*(G - 2*Wp))/
        (phi^2*(G - 4*W*xiW)))*I2[0, t, Wp] + 
     (-((G - 2*Wp)*(G^2 + 2*G*W - 32*W^2 - 6*G*W*xiA - 12*W^2*xiA)*(W - Z))/
        (4*phi^2*(G - 4*W*xiW)*Z) + ((G^2 - 10*G*W + 4*W^2 - 2*G*Wp + 
          8*W*Wp + 6*G*W*xiA - 4*G*W*xiW)*(W - Z))/(4*phi^2*Z))*
      I2[0, W, Wm] + (((G - 2*Wp)*(G^2 + 2*G*W - 32*W^2 - 6*G*W*xiA - 
          12*W^2*xiA)*(W - Z))/(4*phi^2*(G - 4*W*xiW)*Z) - 
       ((G^2 + 2*G*W - 4*W^2 - 2*G*Wp + 8*W*Wp - 6*G*W*xiA + 4*G*W*xiW)*
         (W - Z))/(4*phi^2*Z))*I2[0, W, Wp] + 
     ((-2*G*W*(xiA - xiW)*(W - Z))/(phi^2*Z) - (G^2*W*(-3 + xiA)*(W - Z))/
        (phi^2*(G - 4*W*xiW)*Z))*I2[0, Wm, Wp] - (3*(G - H)^2*I2[H, H, H])/
      (4*phi^2) - (3*(H - 4*t)*t*I2[H, t, t])/phi^2 - 
     ((H^2 - 4*H*W + 12*W^2)*I2[H, W, W])/(2*phi^2) + 
     (-(G*(3*G - 4*H - 4*W - 2*Wp))/(4*phi^2) - 
       ((G^2 - 4*G*H + 4*H^2 - 4*G*W - 8*H*W + 4*W^2)*(G - 2*Wp))/
        (4*phi^2*(G - 4*W*xiW)))*I2[H, W, Wm] + 
     (-(G*(G - 4*H - 4*W + 2*Wp))/(4*phi^2) + 
       ((G^2 - 4*G*H + 4*H^2 - 4*G*W - 8*H*W + 4*W^2)*(G - 2*Wp))/
        (4*phi^2*(G - 4*W*xiW)))*I2[H, W, Wp] + 
     (-(G*(3*G - 4*H)*(7*G - 4*H - 8*Wp))/(32*phi^2*(G - 4*W*xiW)) + 
       (G*(5*G - 8*H - 8*Wp + 4*W*xiW))/(32*phi^2))*I2[H, Wm, Wm] + 
     ((G*(3*G - 4*H)^2)/(16*phi^2*(G - 4*W*xiW)) + (G*(7*G - 8*H - 4*W*xiW))/
        (16*phi^2))*I2[H, Wm, Wp] + 
     ((G*(3*G - 4*H)*(G + 4*H - 8*Wp))/(32*phi^2*(G - 4*W*xiW)) - 
       (G*(3*G + 8*H - 8*Wp - 4*W*xiW))/(32*phi^2))*I2[H, Wp, Wp] - 
     ((H^2 - 4*H*Z + 12*Z^2)*I2[H, Z, Z])/(4*phi^2) + 
     (-((G^2 - 4*G*H + 4*H^2 - 4*G*Z - 8*H*Z + 4*Z^2)*(G - 2*Zp))/
        (8*phi^2*(G - 4*xiZ*Z)) - (G*(3*G - 4*H - 4*Z - 2*Zp))/(8*phi^2))*
      I2[H, Z, Zm] + (((G^2 - 4*G*H + 4*H^2 - 4*G*Z - 8*H*Z + 4*Z^2)*
         (G - 2*Zp))/(8*phi^2*(G - 4*xiZ*Z)) - (G*(G - 4*H - 4*Z + 2*Zp))/
        (8*phi^2))*I2[H, Z, Zp] + (-(G*(3*G - 4*H)*(7*G - 4*H - 8*Zp))/
        (64*phi^2*(G - 4*xiZ*Z)) + (G*(5*G - 8*H + 4*xiZ*Z - 8*Zp))/
        (64*phi^2))*I2[H, Zm, Zm] + 
     ((G*(3*G - 4*H)^2)/(32*phi^2*(G - 4*xiZ*Z)) + (G*(7*G - 8*H - 4*xiZ*Z))/
        (32*phi^2))*I2[H, Zm, Zp] + 
     ((G*(3*G - 4*H)*(G + 4*H - 8*Zp))/(64*phi^2*(G - 4*xiZ*Z)) - 
       (G*(3*G + 8*H - 4*xiZ*Z - 8*Zp))/(64*phi^2))*I2[H, Zp, Zp] - 
     ((64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 17*Z^3)*
       I2[t, t, Z])/(3*phi^2*Z) + ((-3*G*t)/(2*phi^2) - 
       (3*G*t*(G - 2*Zp))/(2*phi^2*(G - 4*xiZ*Z)))*I2[t, t, Zm] + 
     ((-3*G*t)/(2*phi^2) + (3*G*t*(G - 2*Zp))/(2*phi^2*(G - 4*xiZ*Z)))*
      I2[t, t, Zp] - ((-4*W + Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/
      (2*phi^2*Z) + (-(G*(3*G - 4*W - 2*Wp - 4*Z)*(W - Z)^2)/(4*phi^2*Z^2) - 
       ((G - 2*Wp)*(W - Z)^2*(G^2 - 4*G*W + 4*W^2 - 4*G*Z + 40*W*Z + 4*Z^2))/
        (4*phi^2*(G - 4*W*xiW)*Z^2))*I2[W, Wm, Z] + 
     (((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/(4*phi^2*(G - 4*W*xiW)*
         Z^2*(G - 4*xiZ*Z)) - ((G^3*W^2 - 4*G^2*W^3 - 2*G^2*W^2*Wp - 
          4*G^3*W*Z + 32*G^2*W^2*Z - 8*G*W^3*Z + 4*G^2*W*Wp*Z - 
          16*G*W^2*Wp*Z + 8*G^2*W^2*xiW*Z + 4*G^3*Z^2 - 40*G^2*W*Z^2 + 
          12*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 - 
          12*G^2*W*xiW*Z^2 + 16*G*W^2*xiW*Z^2 + 8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/
        (16*G*phi^2*Z^2*(G - 4*xiZ*Z)) - 
       ((G - 2*Wp)*(8*G^2*W^3 - 4*G*W^4 - 16*G^2*W^2*Z + 8*G*W^3*Z + 
          4*G^2*W^2*xiZ*Z + 16*G*W^3*xiZ*Z + G^3*Z^2 - 4*G^2*W*Z^2 - 
          8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 4*G^2*W*Z*Zp + 
          16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
        (16*G*phi^2*(G - 4*W*xiW)*Z^2) + (G^2*W^2 - 4*G*W^3 - 2*G*W^2*Wp - 
         4*G^2*W*Z + 32*G*W^2*Z - 8*W^3*Z + 4*G*W*Wp*Z - 16*W^2*Wp*Z + 
         8*G*W^2*xiW*Z - 8*G*W^2*xiZ*Z + 5*G^2*Z^2 + 12*G*W*Z^2 - 
         6*G*Wp*Z^2 - 8*W*Wp*Z^2 - 8*G*W*xiW*Z^2 + 8*G*W*xiZ*Z^2 + 
         10*G*W^2*Zp - 8*W^3*Zp - 4*W^2*Wp*Zp - 20*G*W*Z*Zp - 16*W^2*Z*Zp + 
         16*W*Wp*Z*Zp + 6*G*Z^2*Zp - 4*Wp*Z^2*Zp)/(16*phi^2*Z^2))*
      I2[W, Wm, Zm] + (-((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/
        (4*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) + 
       ((G^3*W^2 - 4*G^2*W^3 - 2*G^2*W^2*Wp - 4*G^3*W*Z + 32*G^2*W^2*Z - 
          8*G*W^3*Z + 4*G^2*W*Wp*Z - 16*G*W^2*Wp*Z + 8*G^2*W^2*xiW*Z + 
          4*G^3*Z^2 - 40*G^2*W*Z^2 + 12*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 
          32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 - 12*G^2*W*xiW*Z^2 + 
          16*G*W^2*xiW*Z^2 + 8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/
        (16*G*phi^2*Z^2*(G - 4*xiZ*Z)) + 
       ((G - 2*Wp)*(4*G^3*W^2 - 8*G^2*W^3 + 12*G*W^4 - 4*G^3*W*Z - 
          8*G*W^3*Z - 12*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + G^3*Z^2 + 
          4*G^2*W*Z^2 + 8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 
          4*G^2*W*Z*Zp + 16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
        (16*G*phi^2*(G - 4*W*xiW)*Z^2) + (11*G^2*W^2 - 12*G*W^3 - 
         6*G*W^2*Wp - 24*G^2*W*Z + 16*G*W^2*Z - 8*W^3*Z + 20*G*W*Wp*Z - 
         16*W^2*Wp*Z + 8*G*W^2*xiW*Z - 8*G*W^2*xiZ*Z + 11*G^2*Z^2 + 
         12*G*W*Z^2 - 10*G*Wp*Z^2 - 8*W*Wp*Z^2 - 8*G*W*xiW*Z^2 + 
         8*G*W*xiZ*Z^2 - 10*G*W^2*Zp + 8*W^3*Zp + 4*W^2*Wp*Zp + 20*G*W*Z*Zp + 
         16*W^2*Z*Zp - 16*W*Wp*Z*Zp - 6*G*Z^2*Zp + 4*Wp*Z^2*Zp)/
        (16*phi^2*Z^2))*I2[W, Wm, Zp] + 
     (-(G*(G - 4*W + 2*Wp - 4*Z)*(W - Z)^2)/(4*phi^2*Z^2) + 
       ((G - 2*Wp)*(W - Z)^2*(G^2 - 4*G*W + 4*W^2 - 4*G*Z + 40*W*Z + 4*Z^2))/
        (4*phi^2*(G - 4*W*xiW)*Z^2))*I2[W, Wp, Z] + 
     (-((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/(4*phi^2*(G - 4*W*xiW)*
         Z^2*(G - 4*xiZ*Z)) + ((G^3*W^2 + 4*G^2*W^3 - 2*G^2*W^2*Wp - 
          16*G^2*W^2*Z + 8*G*W^3*Z + 4*G^2*W*Wp*Z - 16*G*W^2*Wp*Z - 
          8*G^2*W^2*xiW*Z + 8*G^2*W*Z^2 - 4*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 
          32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 + 4*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 
          8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/(16*G*phi^2*Z^2*(G - 4*xiZ*Z)) + 
       ((G - 2*Wp)*(8*G^2*W^3 - 4*G*W^4 - 16*G^2*W^2*Z + 8*G*W^3*Z + 
          4*G^2*W^2*xiZ*Z + 16*G*W^3*xiZ*Z + G^3*Z^2 - 4*G^2*W*Z^2 - 
          8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 4*G^2*W*Z*Zp + 
          16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
        (16*G*phi^2*(G - 4*W*xiW)*Z^2) - (G^2*W^2 + 4*G*W^3 - 2*G*W^2*Wp - 
         16*G*W^2*Z + 8*W^3*Z + 4*G*W*Wp*Z - 16*W^2*Wp*Z - 8*G*W^2*xiW*Z + 
         8*G*W^2*xiZ*Z + G^2*Z^2 - 4*G*W*Z^2 - 6*G*Wp*Z^2 - 8*W*Wp*Z^2 + 
         8*G*W*xiW*Z^2 - 8*G*W*xiZ*Z^2 - 6*G*W^2*Zp + 8*W^3*Zp - 
         4*W^2*Wp*Zp + 4*G*W*Z*Zp + 16*W^2*Z*Zp + 16*W*Wp*Z*Zp - 2*G*Z^2*Zp - 
         4*Wp*Z^2*Zp)/(16*phi^2*Z^2))*I2[W, Wp, Zm] + 
     (((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/(4*phi^2*(G - 4*W*xiW)*
         Z^2*(G - 4*xiZ*Z)) - ((G^3*W^2 + 4*G^2*W^3 - 2*G^2*W^2*Wp - 
          16*G^2*W^2*Z + 8*G*W^3*Z + 4*G^2*W*Wp*Z - 16*G*W^2*Wp*Z - 
          8*G^2*W^2*xiW*Z + 8*G^2*W*Z^2 - 4*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 
          32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 + 4*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 
          8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/(16*G*phi^2*Z^2*(G - 4*xiZ*Z)) - 
       ((G - 2*Wp)*(4*G^3*W^2 - 8*G^2*W^3 + 12*G*W^4 - 4*G^3*W*Z - 
          8*G*W^3*Z - 12*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + G^3*Z^2 + 
          4*G^2*W*Z^2 + 8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 
          4*G^2*W*Z*Zp + 16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
        (16*G*phi^2*(G - 4*W*xiW)*Z^2) + (5*G^2*W^2 - 12*G*W^3 + 6*G*W^2*Wp - 
         4*G^2*W*Z - 8*W^3*Z - 20*G*W*Wp*Z + 16*W^2*Wp*Z + 8*G*W^2*xiW*Z - 
         8*G*W^2*xiZ*Z + G^2*Z^2 + 4*G*W*Z^2 + 10*G*Wp*Z^2 + 8*W*Wp*Z^2 - 
         8*G*W*xiW*Z^2 + 8*G*W*xiZ*Z^2 - 6*G*W^2*Zp + 8*W^3*Zp - 
         4*W^2*Wp*Zp + 4*G*W*Z*Zp + 16*W^2*Z*Zp + 16*W*Wp*Z*Zp - 2*G*Z^2*Zp - 
         4*Wp*Z^2*Zp)/(16*phi^2*Z^2))*I2[W, Wp, Zp] + 
     ((W*(8*G*W - 4*W*Wp - 4*G*Z - W*Z))/(2*phi^2*Z) + 
       ((W - Z)*(8*G^2*W - 12*G*W*Wp - 4*G^2*Z - 3*G*W*Z + 4*G*Wp*Z + 
          4*W*Wp*Z + G*Z^2))/(2*phi^2*(G - 4*W*xiW)*Z))*I2[Wm, Wm, Z] + 
     ((G^2*(W - Z)^2)/(phi^2*Z^2) - (G*(2*G - Z)*(W - Z)^2)/
        (phi^2*(G - 4*W*xiW)*Z))*I2[Wm, Wp, Z] + 
     (-((-(G*W) + 2*G*Z - 4*W*xiW*Z)^2*(G - 2*Zp))/(16*phi^2*Z^2*
         (-G + 4*xiZ*Z)) - (G^2*W^2 - 4*G^2*W*Z + 8*G*W^2*xiW*Z - 
         12*G*W^2*xiZ*Z + 4*G^2*Z^2 - 16*G*W*xiW*Z^2 + 16*G*W*xiZ*Z^2 + 
         14*G*W^2*Zp - 24*G*W*Z*Zp + 16*W^2*xiW*Z*Zp - 8*W^2*xiZ*Z*Zp + 
         8*G*Z^2*Zp)/(16*phi^2*Z^2))*I2[Wm, Wp, Zm] + 
     (((-(G*W) + 2*G*Z - 4*W*xiW*Z)^2*(G - 2*Zp))/(16*phi^2*Z^2*
         (-G + 4*xiZ*Z)) - (15*G^2*W^2 - 28*G^2*W*Z + 24*G*W^2*xiW*Z - 
         20*G*W^2*xiZ*Z + 12*G^2*Z^2 - 16*G*W*xiW*Z^2 + 16*G*W*xiZ*Z^2 - 
         14*G*W^2*Zp + 24*G*W*Z*Zp - 16*W^2*xiW*Z*Zp + 8*W^2*xiZ*Z*Zp - 
         8*G*Z^2*Zp)/(16*phi^2*Z^2))*I2[Wm, Wp, Zp] + 
     ((W*(4*G*W + 4*W*Wp - 4*G*Z - W*Z))/(2*phi^2*Z) - 
       ((W - Z)*(4*G^2*W - 12*G*W*Wp - G*W*Z + 4*G*Wp*Z + 4*W*Wp*Z - G*Z^2))/
        (2*phi^2*(G - 4*W*xiW)*Z))*I2[Wp, Wp, Z]
 
(* ---------------------------------------------------------------------- *)
 
listA = {A[H], A[t], A[W], A[Wm], A[Wp], A[Z], A[Zm], A[Zp]}
 
listI = {I2[0, 0, W], I2[0, 0, Wm], I2[0, 0, Wp], I2[0, 0, Z], 
     I2[0, 0, Zm], I2[0, 0, Zp], I2[0, t, W], I2[0, t, Wm], I2[0, t, Wp], 
     I2[0, W, Wm], I2[0, W, Wp], I2[0, Wm, Wp], I2[H, H, H], I2[H, t, t], 
     I2[H, W, W], I2[H, W, Wm], I2[H, W, Wp], I2[H, Wm, Wm], I2[H, Wm, Wp], 
     I2[H, Wp, Wp], I2[H, Z, Z], I2[H, Z, Zm], I2[H, Z, Zp], I2[H, Zm, Zm], 
     I2[H, Zm, Zp], I2[H, Zp, Zp], I2[t, t, Z], I2[t, t, Zm], I2[t, t, Zp], 
     I2[W, W, Z], I2[W, Wm, Z], I2[W, Wm, Zm], I2[W, Wm, Zp], I2[W, Wp, Z], 
     I2[W, Wp, Zm], I2[W, Wp, Zp], I2[Wm, Wm, Z], I2[Wm, Wp, Z], 
     I2[Wm, Wp, Zm], I2[Wm, Wp, Zp], I2[Wp, Wp, Z]}
 
(* ---------------------------------------------------------------------- *)

coeff[1] = 32*g3^2*t^2 - (G^3*W*(-3 + xiA)*(W - Z))/(phi^2*(G - 4*W*xiW)*Z) + 
     (39*G^2*W^2 - 128*t^2*W^2 - 6*G*W^3 + 144*W^4 + 3*G^2*W^2*xiA + 
       6*G*W^3*xiA - 24*G*W^3*xiW - 39*G^2*W*Z + 146*t^2*W*Z + 18*G*W^2*Z - 
       6*H*W^2*Z - 32*t*W^2*Z + 72*W^3*Z - 24*nG*W^3*Z - 3*G^2*W*xiA*Z - 
       6*G*W^2*xiA*Z + 24*G*W^2*xiW*Z + 18*t^2*Z^2 - 12*G*W*Z^2 + 
       40*t*W*Z^2 + 18*W^2*Z^2 - 32*nG*W^2*Z^2 - 3*H*Z^3 - 8*t*Z^3 - 
       12*W*Z^3 + 40*nG*W*Z^3 - 6*Z^4 - 20*nG*Z^4)/(3*phi^2*Z)
 
coeff[A[H]] = (3*(2*W^2 + Z^2))/phi^2
 
coeff[A[t]] = -16*g3^2*t - (2*t*(-64*W^2 + 90*W*Z + Z^2))/(3*phi^2*Z)
 
coeff[A[W]] = (-2*W*(72*W^2 - 9*G*Z - 3*H*Z + 18*t*Z - 128*W*Z - 8*nG*W*Z - 
       3*Z^2))/(3*phi^2*Z)
 
coeff[A[Wm]] = (-18*G^2*W^2 + 24*G*W^2*Wp + 2*G^2*W^2*xiA + 18*G^2*W*Z + 
       2*G*W^2*Z - 24*G*W*Wp*Z - 4*W^2*Wp*Z - 2*G^2*W*xiA*Z + G*Z^3 - 
       2*Wp*Z^3)/(2*phi^2*(G - 4*W*xiW)*Z) - 
     (14*G^2*W^2 - 8*G*W^2*Wp + 2*G^2*W^2*xiA - 14*G^2*W*Z - 6*G*W^2*Z + 
       8*G*W*Wp*Z + 4*W^2*Wp*Z - 2*G^2*W*xiA*Z - 3*G*Z^3 + 2*Wp*Z^3)/
      (2*G*phi^2*Z)
 
coeff[A[Wp]] = -(6*G^2*W^2 + 8*G*W^2*Wp + 2*G^2*W^2*xiA - 6*G^2*W*Z - 
        2*G*W^2*Z - 8*G*W*Wp*Z - 4*W^2*Wp*Z - 2*G^2*W*xiA*Z - G*Z^3 - 
        2*Wp*Z^3)/(2*G*phi^2*Z) + (6*G^2*W^2 - 24*G*W^2*Wp + 2*G^2*W^2*xiA - 
       6*G^2*W*Z - 2*G*W^2*Z + 24*G*W*Wp*Z + 4*W^2*Wp*Z - 2*G^2*W*xiA*Z - 
       G*Z^3 + 2*Wp*Z^3)/(2*phi^2*(G - 4*W*xiW)*Z)
 
coeff[A[Z]] = (72*G*W^2 - 192*t*W^2 + 216*W^3 - 72*G*W*Z + 240*t*W*Z - 
      72*W^2*Z + 64*nG*W^2*Z + 27*G*Z^2 + 9*H*Z^2 - 102*t*Z^2 + 30*W*Z^2 - 
      80*nG*W*Z^2 + 3*Z^3 + 40*nG*Z^3)/(9*phi^2*Z)
 
coeff[A[Zm]] = ((2*W^2 + Z^2)*(G - 2*Zp))/(4*phi^2*(G - 4*xiZ*Z)) + 
     ((2*W^2 + Z^2)*(3*G - 2*Zp))/(4*G*phi^2)
 
coeff[A[Zp]] = -((2*W^2 + Z^2)*(G - 2*Zp))/(4*phi^2*(G - 4*xiZ*Z)) + 
     ((2*W^2 + Z^2)*(G + 2*Zp))/(4*G*phi^2)
 
coeff[I2[0, 0, W]] = (-2*(-7 + 8*nG)*W^2)/phi^2
 
coeff[I2[0, 0, Wm]] = (-2*W^2*xiW^2*Sqrt[-(G*(-G + 4*W*xiW))])/
     (phi^2*(-G + 4*W*xiW))
 
coeff[I2[0, 0, Wp]] = (2*W^2*xiW^2*Sqrt[-(G*(-G + 4*W*xiW))])/
     (phi^2*(-G + 4*W*xiW))
 
coeff[I2[0, 0, Z]] = -(-35*W^2 + 64*nG*W^2 + 40*W*Z - 80*nG*W*Z - 17*Z^2 + 
       40*nG*Z^2)/(3*phi^2)
 
coeff[I2[0, 0, Zm]] = -(G^2*W^2*(G - 2*Zp))/(16*phi^2*Z^2*(G - 4*xiZ*Z)) + 
     (W^2*(G + 4*xiZ*Z)*(G - 2*Zp))/(16*phi^2*Z^2)
 
coeff[I2[0, 0, Zp]] = (G^2*W^2*(G - 2*Zp))/(16*phi^2*Z^2*(G - 4*xiZ*Z)) - 
     (W^2*(G + 4*xiZ*Z)*(G - 2*Zp))/(16*phi^2*Z^2)
 
coeff[I2[0, t, W]] = (6*(t - W)*(t + 2*W))/phi^2
 
coeff[I2[0, t, Wm]] = (-3*G*t)/phi^2 + (3*t*(-G + 2*t)*(G - 2*Wp))/
      (phi^2*(G - 4*W*xiW))
 
coeff[I2[0, t, Wp]] = (-3*G*t)/phi^2 - (3*t*(-G + 2*t)*(G - 2*Wp))/
      (phi^2*(G - 4*W*xiW))
 
coeff[I2[0, W, Wm]] = 
    -((G - 2*Wp)*(G^2 + 2*G*W - 32*W^2 - 6*G*W*xiA - 12*W^2*xiA)*(W - Z))/
      (4*phi^2*(G - 4*W*xiW)*Z) + ((G^2 - 10*G*W + 4*W^2 - 2*G*Wp + 8*W*Wp + 
        6*G*W*xiA - 4*G*W*xiW)*(W - Z))/(4*phi^2*Z)
 
coeff[I2[0, W, Wp]] = ((G - 2*Wp)*(G^2 + 2*G*W - 32*W^2 - 6*G*W*xiA - 
        12*W^2*xiA)*(W - Z))/(4*phi^2*(G - 4*W*xiW)*Z) - 
     ((G^2 + 2*G*W - 4*W^2 - 2*G*Wp + 8*W*Wp - 6*G*W*xiA + 4*G*W*xiW)*
       (W - Z))/(4*phi^2*Z)
 
coeff[I2[0, Wm, Wp]] = (-2*G*W*(xiA - xiW)*(W - Z))/(phi^2*Z) - 
     (G^2*W*(-3 + xiA)*(W - Z))/(phi^2*(G - 4*W*xiW)*Z)
 
coeff[I2[H, H, H]] = (-3*(G - H)^2)/(4*phi^2)
 
coeff[I2[H, t, t]] = (-3*(H - 4*t)*t)/phi^2
 
coeff[I2[H, W, W]] = -(H^2 - 4*H*W + 12*W^2)/(2*phi^2)
 
coeff[I2[H, W, Wm]] = -(G*(3*G - 4*H - 4*W - 2*Wp))/(4*phi^2) - 
     ((G^2 - 4*G*H + 4*H^2 - 4*G*W - 8*H*W + 4*W^2)*(G - 2*Wp))/
      (4*phi^2*(G - 4*W*xiW))
 
coeff[I2[H, W, Wp]] = -(G*(G - 4*H - 4*W + 2*Wp))/(4*phi^2) + 
     ((G^2 - 4*G*H + 4*H^2 - 4*G*W - 8*H*W + 4*W^2)*(G - 2*Wp))/
      (4*phi^2*(G - 4*W*xiW))
 
coeff[I2[H, Wm, Wm]] = -(G*(3*G - 4*H)*(7*G - 4*H - 8*Wp))/
      (32*phi^2*(G - 4*W*xiW)) + (G*(5*G - 8*H - 8*Wp + 4*W*xiW))/(32*phi^2)
 
coeff[I2[H, Wm, Wp]] = (G*(3*G - 4*H)^2)/(16*phi^2*(G - 4*W*xiW)) + 
     (G*(7*G - 8*H - 4*W*xiW))/(16*phi^2)
 
coeff[I2[H, Wp, Wp]] = (G*(3*G - 4*H)*(G + 4*H - 8*Wp))/
      (32*phi^2*(G - 4*W*xiW)) - (G*(3*G + 8*H - 8*Wp - 4*W*xiW))/(32*phi^2)
 
coeff[I2[H, Z, Z]] = -(H^2 - 4*H*Z + 12*Z^2)/(4*phi^2)
 
coeff[I2[H, Z, Zm]] = -((G^2 - 4*G*H + 4*H^2 - 4*G*Z - 8*H*Z + 4*Z^2)*
        (G - 2*Zp))/(8*phi^2*(G - 4*xiZ*Z)) - (G*(3*G - 4*H - 4*Z - 2*Zp))/
      (8*phi^2)
 
coeff[I2[H, Z, Zp]] = ((G^2 - 4*G*H + 4*H^2 - 4*G*Z - 8*H*Z + 4*Z^2)*
       (G - 2*Zp))/(8*phi^2*(G - 4*xiZ*Z)) - (G*(G - 4*H - 4*Z + 2*Zp))/
      (8*phi^2)
 
coeff[I2[H, Zm, Zm]] = -(G*(3*G - 4*H)*(7*G - 4*H - 8*Zp))/
      (64*phi^2*(G - 4*xiZ*Z)) + (G*(5*G - 8*H + 4*xiZ*Z - 8*Zp))/(64*phi^2)
 
coeff[I2[H, Zm, Zp]] = (G*(3*G - 4*H)^2)/(32*phi^2*(G - 4*xiZ*Z)) + 
     (G*(7*G - 8*H - 4*xiZ*Z))/(32*phi^2)
 
coeff[I2[H, Zp, Zp]] = (G*(3*G - 4*H)*(G + 4*H - 8*Zp))/
      (64*phi^2*(G - 4*xiZ*Z)) - (G*(3*G + 8*H - 4*xiZ*Z - 8*Zp))/(64*phi^2)
 
coeff[I2[t, t, Z]] = -(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 
       17*Z^3)/(3*phi^2*Z)
 
coeff[I2[t, t, Zm]] = (-3*G*t)/(2*phi^2) - (3*G*t*(G - 2*Zp))/
      (2*phi^2*(G - 4*xiZ*Z))
 
coeff[I2[t, t, Zp]] = (-3*G*t)/(2*phi^2) + (3*G*t*(G - 2*Zp))/
      (2*phi^2*(G - 4*xiZ*Z))
 
coeff[I2[W, W, Z]] = -((-4*W + Z)*(12*W^2 + 20*W*Z + Z^2))/(2*phi^2*Z)
 
coeff[I2[W, Wm, Z]] = -(G*(3*G - 4*W - 2*Wp - 4*Z)*(W - Z)^2)/(4*phi^2*Z^2) - 
     ((G - 2*Wp)*(W - Z)^2*(G^2 - 4*G*W + 4*W^2 - 4*G*Z + 40*W*Z + 4*Z^2))/
      (4*phi^2*(G - 4*W*xiW)*Z^2)
 
coeff[I2[W, Wm, Zm]] = ((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/
      (4*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) - 
     ((G^3*W^2 - 4*G^2*W^3 - 2*G^2*W^2*Wp - 4*G^3*W*Z + 32*G^2*W^2*Z - 
        8*G*W^3*Z + 4*G^2*W*Wp*Z - 16*G*W^2*Wp*Z + 8*G^2*W^2*xiW*Z + 
        4*G^3*Z^2 - 40*G^2*W*Z^2 + 12*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 
        32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 - 12*G^2*W*xiW*Z^2 + 16*G*W^2*xiW*Z^2 + 
        8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/(16*G*phi^2*Z^2*(G - 4*xiZ*Z)) - 
     ((G - 2*Wp)*(8*G^2*W^3 - 4*G*W^4 - 16*G^2*W^2*Z + 8*G*W^3*Z + 
        4*G^2*W^2*xiZ*Z + 16*G*W^3*xiZ*Z + G^3*Z^2 - 4*G^2*W*Z^2 - 
        8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 4*G^2*W*Z*Zp + 
        16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
      (16*G*phi^2*(G - 4*W*xiW)*Z^2) + (G^2*W^2 - 4*G*W^3 - 2*G*W^2*Wp - 
       4*G^2*W*Z + 32*G*W^2*Z - 8*W^3*Z + 4*G*W*Wp*Z - 16*W^2*Wp*Z + 
       8*G*W^2*xiW*Z - 8*G*W^2*xiZ*Z + 5*G^2*Z^2 + 12*G*W*Z^2 - 6*G*Wp*Z^2 - 
       8*W*Wp*Z^2 - 8*G*W*xiW*Z^2 + 8*G*W*xiZ*Z^2 + 10*G*W^2*Zp - 8*W^3*Zp - 
       4*W^2*Wp*Zp - 20*G*W*Z*Zp - 16*W^2*Z*Zp + 16*W*Wp*Z*Zp + 6*G*Z^2*Zp - 
       4*Wp*Z^2*Zp)/(16*phi^2*Z^2)
 
coeff[I2[W, Wm, Zp]] = -((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/
      (4*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) + 
     ((G^3*W^2 - 4*G^2*W^3 - 2*G^2*W^2*Wp - 4*G^3*W*Z + 32*G^2*W^2*Z - 
        8*G*W^3*Z + 4*G^2*W*Wp*Z - 16*G*W^2*Wp*Z + 8*G^2*W^2*xiW*Z + 
        4*G^3*Z^2 - 40*G^2*W*Z^2 + 12*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 
        32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 - 12*G^2*W*xiW*Z^2 + 16*G*W^2*xiW*Z^2 + 
        8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/(16*G*phi^2*Z^2*(G - 4*xiZ*Z)) + 
     ((G - 2*Wp)*(4*G^3*W^2 - 8*G^2*W^3 + 12*G*W^4 - 4*G^3*W*Z - 8*G*W^3*Z - 
        12*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + G^3*Z^2 + 4*G^2*W*Z^2 + 
        8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 4*G^2*W*Z*Zp + 
        16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
      (16*G*phi^2*(G - 4*W*xiW)*Z^2) + (11*G^2*W^2 - 12*G*W^3 - 6*G*W^2*Wp - 
       24*G^2*W*Z + 16*G*W^2*Z - 8*W^3*Z + 20*G*W*Wp*Z - 16*W^2*Wp*Z + 
       8*G*W^2*xiW*Z - 8*G*W^2*xiZ*Z + 11*G^2*Z^2 + 12*G*W*Z^2 - 
       10*G*Wp*Z^2 - 8*W*Wp*Z^2 - 8*G*W*xiW*Z^2 + 8*G*W*xiZ*Z^2 - 
       10*G*W^2*Zp + 8*W^3*Zp + 4*W^2*Wp*Zp + 20*G*W*Z*Zp + 16*W^2*Z*Zp - 
       16*W*Wp*Z*Zp - 6*G*Z^2*Zp + 4*Wp*Z^2*Zp)/(16*phi^2*Z^2)
 
coeff[I2[W, Wp, Z]] = -(G*(G - 4*W + 2*Wp - 4*Z)*(W - Z)^2)/(4*phi^2*Z^2) + 
     ((G - 2*Wp)*(W - Z)^2*(G^2 - 4*G*W + 4*W^2 - 4*G*Z + 40*W*Z + 4*Z^2))/
      (4*phi^2*(G - 4*W*xiW)*Z^2)
 
coeff[I2[W, Wp, Zm]] = -((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/
      (4*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) + 
     ((G^3*W^2 + 4*G^2*W^3 - 2*G^2*W^2*Wp - 16*G^2*W^2*Z + 8*G*W^3*Z + 
        4*G^2*W*Wp*Z - 16*G*W^2*Wp*Z - 8*G^2*W^2*xiW*Z + 8*G^2*W*Z^2 - 
        4*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 + 
        4*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/
      (16*G*phi^2*Z^2*(G - 4*xiZ*Z)) + 
     ((G - 2*Wp)*(8*G^2*W^3 - 4*G*W^4 - 16*G^2*W^2*Z + 8*G*W^3*Z + 
        4*G^2*W^2*xiZ*Z + 16*G*W^3*xiZ*Z + G^3*Z^2 - 4*G^2*W*Z^2 - 
        8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 4*G^2*W*Z*Zp + 
        16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
      (16*G*phi^2*(G - 4*W*xiW)*Z^2) - (G^2*W^2 + 4*G*W^3 - 2*G*W^2*Wp - 
       16*G*W^2*Z + 8*W^3*Z + 4*G*W*Wp*Z - 16*W^2*Wp*Z - 8*G*W^2*xiW*Z + 
       8*G*W^2*xiZ*Z + G^2*Z^2 - 4*G*W*Z^2 - 6*G*Wp*Z^2 - 8*W*Wp*Z^2 + 
       8*G*W*xiW*Z^2 - 8*G*W*xiZ*Z^2 - 6*G*W^2*Zp + 8*W^3*Zp - 4*W^2*Wp*Zp + 
       4*G*W*Z*Zp + 16*W^2*Z*Zp + 16*W*Wp*Z*Zp - 2*G*Z^2*Zp - 4*Wp*Z^2*Zp)/
      (16*phi^2*Z^2)
 
coeff[I2[W, Wp, Zp]] = ((2*G - W)*W*(G - 2*Wp)*(W - Z)^2*(G - 2*Zp))/
      (4*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) - 
     ((G^3*W^2 + 4*G^2*W^3 - 2*G^2*W^2*Wp - 16*G^2*W^2*Z + 8*G*W^3*Z + 
        4*G^2*W*Wp*Z - 16*G*W^2*Wp*Z - 8*G^2*W^2*xiW*Z + 8*G^2*W*Z^2 - 
        4*G*W^2*Z^2 - 4*G^2*Wp*Z^2 + 32*G*W*Wp*Z^2 - 8*W^2*Wp*Z^2 + 
        4*G^2*W*xiW*Z^2 - 16*G*W^2*xiW*Z^2 + 8*G*W*Wp*xiW*Z^2)*(G - 2*Zp))/
      (16*G*phi^2*Z^2*(G - 4*xiZ*Z)) - 
     ((G - 2*Wp)*(4*G^3*W^2 - 8*G^2*W^3 + 12*G*W^4 - 4*G^3*W*Z - 8*G*W^3*Z - 
        12*G^2*W^2*xiZ*Z - 16*G*W^3*xiZ*Z + G^3*Z^2 + 4*G^2*W*Z^2 + 
        8*G^2*W*xiZ*Z^2 - 4*G^2*W^2*Zp - 8*W^4*Zp + 4*G^2*W*Z*Zp + 
        16*G*W^2*Z*Zp + 8*G*W^2*xiZ*Z*Zp - 2*G^2*Z^2*Zp))/
      (16*G*phi^2*(G - 4*W*xiW)*Z^2) + (5*G^2*W^2 - 12*G*W^3 + 6*G*W^2*Wp - 
       4*G^2*W*Z - 8*W^3*Z - 20*G*W*Wp*Z + 16*W^2*Wp*Z + 8*G*W^2*xiW*Z - 
       8*G*W^2*xiZ*Z + G^2*Z^2 + 4*G*W*Z^2 + 10*G*Wp*Z^2 + 8*W*Wp*Z^2 - 
       8*G*W*xiW*Z^2 + 8*G*W*xiZ*Z^2 - 6*G*W^2*Zp + 8*W^3*Zp - 4*W^2*Wp*Zp + 
       4*G*W*Z*Zp + 16*W^2*Z*Zp + 16*W*Wp*Z*Zp - 2*G*Z^2*Zp - 4*Wp*Z^2*Zp)/
      (16*phi^2*Z^2)
 
coeff[I2[Wm, Wm, Z]] = (W*(8*G*W - 4*W*Wp - 4*G*Z - W*Z))/(2*phi^2*Z) + 
     ((W - Z)*(8*G^2*W - 12*G*W*Wp - 4*G^2*Z - 3*G*W*Z + 4*G*Wp*Z + 
        4*W*Wp*Z + G*Z^2))/(2*phi^2*(G - 4*W*xiW)*Z)
 
coeff[I2[Wm, Wp, Z]] = (G^2*(W - Z)^2)/(phi^2*Z^2) - 
     (G*(2*G - Z)*(W - Z)^2)/(phi^2*(G - 4*W*xiW)*Z)
 
coeff[I2[Wm, Wp, Zm]] = -((-(G*W) + 2*G*Z - 4*W*xiW*Z)^2*(G - 2*Zp))/
      (16*phi^2*Z^2*(-G + 4*xiZ*Z)) - (G^2*W^2 - 4*G^2*W*Z + 8*G*W^2*xiW*Z - 
       12*G*W^2*xiZ*Z + 4*G^2*Z^2 - 16*G*W*xiW*Z^2 + 16*G*W*xiZ*Z^2 + 
       14*G*W^2*Zp - 24*G*W*Z*Zp + 16*W^2*xiW*Z*Zp - 8*W^2*xiZ*Z*Zp + 
       8*G*Z^2*Zp)/(16*phi^2*Z^2)
 
coeff[I2[Wm, Wp, Zp]] = ((-(G*W) + 2*G*Z - 4*W*xiW*Z)^2*(G - 2*Zp))/
      (16*phi^2*Z^2*(-G + 4*xiZ*Z)) - (15*G^2*W^2 - 28*G^2*W*Z + 
       24*G*W^2*xiW*Z - 20*G*W^2*xiZ*Z + 12*G^2*Z^2 - 16*G*W*xiW*Z^2 + 
       16*G*W*xiZ*Z^2 - 14*G*W^2*Zp + 24*G*W*Z*Zp - 16*W^2*xiW*Z*Zp + 
       8*W^2*xiZ*Z*Zp - 8*G*Z^2*Zp)/(16*phi^2*Z^2)
 
coeff[I2[Wp, Wp, Z]] = (W*(4*G*W + 4*W*Wp - 4*G*Z - W*Z))/(2*phi^2*Z) - 
     ((W - Z)*(4*G^2*W - 12*G*W*Wp - G*W*Z + 4*G*Wp*Z + 4*W*Wp*Z - G*Z^2))/
      (2*phi^2*(G - 4*W*xiW)*Z)
 
coeff[A[H], A[H]] = (-3*(G - H))/(8*phi^2)
 
coeff[A[t], A[H]] = (-6*t)/phi^2
 
coeff[A[t], A[t]] = 24*g3^2 + (-64*W^2 + 18*t*Z + 56*W*Z + 17*Z^2)/(3*phi^2*Z)
 
coeff[A[W], A[H]] = (G - H + 3*W)/phi^2
 
coeff[A[W], A[t]] = (6*(t - 2*W))/phi^2
 
coeff[A[W], A[W]] = (48*W^2 + H*Z - 36*W*Z + Z^2)/(2*phi^2*Z)
 
coeff[A[Wm], A[H]] = (-3*(G - H)*(3*G - 2*Wp))/(8*G*phi^2) + 
     ((5*G - 5*H + 8*W)*(G - 2*Wp))/(8*phi^2*(G - 4*W*xiW))
 
coeff[A[Wm], A[t]] = (-3*t*(3*G - 2*Wp))/(G*phi^2) + 
     (3*t*(G - 2*Wp))/(phi^2*(G - 4*W*xiW))
 
coeff[A[Wm], A[W]] = -(3*G^2 - 14*G*W - 2*G*Wp + 12*W*Wp)/(4*G*phi^2) - 
     ((G - 2*Wp)*(8*W^2 - 12*W^2*xiA + 4*W^2*xiZ + G*Z - 4*H*Z - 6*W*Z + 
        12*W*xiA*Z - 4*Z^2))/(4*phi^2*(G - 4*W*xiW)*Z)
 
coeff[A[Wm], A[Wm]] = -(-64*G*W^2 + 12*G^2*Z - 11*G*H*Z + 48*G*W*Z - 
        16*G*Wp*Z + 8*H*Wp*Z + 16*G*W*xiW*Z + 4*H*W*xiW*Z)/(32*G*phi^2*Z) - 
     (-192*G*W^2 + 256*W^2*Wp + 20*G^2*Z - 21*G*H*Z + 208*G*W*Z - 16*G*Wp*Z + 
       8*H*Wp*Z - 256*W*Wp*Z - 16*G*Z^2)/(32*phi^2*(G - 4*W*xiW)*Z)
 
coeff[A[Wp], A[H]] = (-3*(G - H)*(G + 2*Wp))/(8*G*phi^2) - 
     ((5*G - 5*H + 8*W)*(G - 2*Wp))/(8*phi^2*(G - 4*W*xiW))
 
coeff[A[Wp], A[t]] = (-3*t*(G + 2*Wp))/(G*phi^2) - 
     (3*t*(G - 2*Wp))/(phi^2*(G - 4*W*xiW))
 
coeff[A[Wp], A[W]] = -(G^2 - 2*G*W + 2*G*Wp - 12*W*Wp)/(4*G*phi^2) + 
     ((G - 2*Wp)*(8*W^2 - 12*W^2*xiA + 4*W^2*xiZ + G*Z - 4*H*Z - 6*W*Z + 
        12*W*xiA*Z - 4*Z^2))/(4*phi^2*(G - 4*W*xiW)*Z)
 
coeff[A[Wp], A[Wm]] = (-16*G*W^2*xiA + 16*G*W^2*xiZ + 4*G^2*Z + G*H*Z + 
       16*G*W*xiA*Z - 16*G*W*xiW*Z + 4*H*W*xiW*Z)/(16*G*phi^2*Z) + 
     (G*(32*W^2 - 32*W^2*xiA + 12*G*Z - 17*H*Z - 16*W*Z + 32*W*xiA*Z - 
        16*Z^2))/(16*phi^2*(G - 4*W*xiW)*Z)
 
coeff[A[Wp], A[Wp]] = (64*G*W^2 + 4*G^2*Z + 3*G*H*Z - 48*G*W*Z - 16*G*Wp*Z + 
       8*H*Wp*Z - 16*G*W*xiW*Z - 4*H*W*xiW*Z)/(32*G*phi^2*Z) - 
     (64*G*W^2 - 256*W^2*Wp + 4*G^2*Z - 13*G*H*Z - 48*G*W*Z + 16*G*Wp*Z - 
       8*H*Wp*Z + 256*W*Wp*Z - 16*G*Z^2)/(32*phi^2*(G - 4*W*xiW)*Z)
 
coeff[A[Z], A[H]] = (G - H + 3*Z)/(2*phi^2)
 
coeff[A[Z], A[t]] = (-2*(32*W^2 - 40*W*Z + 17*Z^2))/(3*phi^2*Z)
 
coeff[A[Z], A[W]] = -((-(G*W^2) + 2*G*W*Z - 24*W^2*Z - G*Z^2 + 8*W*Z^2 + Z^3)/
      (phi^2*Z^2))
 
coeff[A[Z], A[Wm]] = ((G - 2*Wp)*(2*G*W^2 + 4*W^3 - 4*G*W*Z + 28*W^2*Z + 
        2*G*Z^2 - 28*W*Z^2 - Z^3))/(4*phi^2*(G - 4*W*xiW)*Z^2) - 
     (2*G^2*W^2 - 4*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 9*G*Z^3 + 6*Wp*Z^3)/
      (4*G*phi^2*Z^2)
 
coeff[A[Z], A[Wp]] = -((G - 2*Wp)*(2*G*W^2 + 4*W^3 - 4*G*W*Z + 28*W^2*Z + 
         2*G*Z^2 - 28*W*Z^2 - Z^3))/(4*phi^2*(G - 4*W*xiW)*Z^2) - 
     (2*G^2*W^2 - 4*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 3*G*Z^3 - 6*Wp*Z^3)/
      (4*G*phi^2*Z^2)
 
coeff[A[Z], A[Z]] = (H - 2*Z)/(4*phi^2)
 
coeff[A[Zm], A[H]] = ((5*G - 5*H + 8*Z)*(G - 2*Zp))/
      (16*phi^2*(G - 4*xiZ*Z)) - (3*(G - H)*(3*G - 2*Zp))/(16*G*phi^2)
 
coeff[A[Zm], A[t]] = (-3*t*(G - 2*Zp))/(2*phi^2*(G - 4*xiZ*Z)) - 
     (3*t*(3*G - 2*Zp))/(2*G*phi^2)
 
coeff[A[Zm], A[W]] = -((G*W^2 - 2*G*W*Z + 4*W^2*Z + 2*G*Z^2 - W*Z^2 - 
         4*W*xiW*Z^2)*(G - 2*Zp))/(4*phi^2*Z^2*(-G + 4*xiZ*Z)) - 
     (G^2*W^2 - 2*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 9*G*W*Z^2 + 2*G*W^2*Zp - 
       4*G*W*Z*Zp + 6*W*Z^2*Zp)/(4*G*phi^2*Z^2)
 
coeff[A[Zm], A[Wm]] = 
    -((-8*G^2*W + 16*G*W^2 + 11*G^2*Z - 3*G*H*Z - 24*G*W*Z - 2*G*Wp*Z + 
         2*H*Wp*Z + 16*W*Wp*Z - 8*G*W*xiW*Z - 16*W*Wp*xiW*Z)*(G - 2*Zp))/
      (32*G*phi^2*Z*(G - 4*xiZ*Z)) - 
     ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
       (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) + 
     ((G - 2*Wp)*(-8*G*W^3 + 8*G^2*W*Z + 16*G*W^2*Z + 16*G*W^2*xiZ*Z - 
        13*G^2*Z^2 + 3*G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 16*G*W*Z*Zp + 
        6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*Z^2) + 
     (-8*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + G^3*Z^2 + 9*G^2*H*Z^2 + 
       2*G^2*Wp*Z^2 - 6*G*H*Wp*Z^2 + 16*G^2*W^2*Zp - 16*G^2*W*Z*Zp + 
       2*G^2*Z^2*Zp - 6*G*H*Z^2*Zp + 4*G*Wp*Z^2*Zp + 4*H*Wp*Z^2*Zp)/
      (32*G^2*phi^2*Z^2)
 
coeff[A[Zm], A[Wp]] = 
    -((-8*G^2*W + 16*G*W^2 + 9*G^2*Z - G*H*Z - 8*G*W*Z + 2*G*Wp*Z - 
         2*H*Wp*Z - 16*W*Wp*Z - 24*G*W*xiW*Z + 16*W*Wp*xiW*Z)*(G - 2*Zp))/
      (32*G*phi^2*Z*(G - 4*xiZ*Z)) + 
     ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
       (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) - 
     ((G - 2*Wp)*(-8*G*W^3 + 8*G^2*W*Z + 16*G*W^2*Z + 16*G*W^2*xiZ*Z - 
        13*G^2*Z^2 + 3*G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 16*G*W*Z*Zp + 
        6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*Z^2) + 
     (-8*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + 3*G^3*Z^2 + 
       3*G^2*H*Z^2 - 2*G^2*Wp*Z^2 + 6*G*H*Wp*Z^2 + 16*G^2*W^2*Zp - 
       16*G^2*W*Z*Zp + 6*G^2*Z^2*Zp - 2*G*H*Z^2*Zp - 4*G*Wp*Z^2*Zp - 
       4*H*Wp*Z^2*Zp)/(32*G^2*phi^2*Z^2)
 
coeff[A[Zm], A[Z]] = -((2*G - 4*H + Z)*(G - 2*Zp))/(8*phi^2*(G - 4*xiZ*Z)) - 
     (2*G^2 - 9*G*Z + 6*Z*Zp)/(8*G*phi^2)
 
coeff[A[Zm], A[Zm]] = -(43*G^2 - 37*G*H - 40*G*Zp + 8*H*Zp)/
      (128*phi^2*(G - 4*xiZ*Z)) - (5*G^2 - 11*G*H + 4*G*xiZ*Z + 4*H*xiZ*Z - 
       8*G*Zp + 8*H*Zp)/(128*G*phi^2)
 
coeff[A[Zp], A[H]] = -((5*G - 5*H + 8*Z)*(G - 2*Zp))/
      (16*phi^2*(G - 4*xiZ*Z)) - (3*(G - H)*(G + 2*Zp))/(16*G*phi^2)
 
coeff[A[Zp], A[t]] = (3*t*(G - 2*Zp))/(2*phi^2*(G - 4*xiZ*Z)) - 
     (3*t*(G + 2*Zp))/(2*G*phi^2)
 
coeff[A[Zp], A[W]] = ((G*W^2 - 2*G*W*Z + 4*W^2*Z + 2*G*Z^2 - W*Z^2 - 
        4*W*xiW*Z^2)*(G - 2*Zp))/(4*phi^2*Z^2*(-G + 4*xiZ*Z)) - 
     (3*G^2*W^2 - 6*G^2*W*Z + 4*G*W^2*Z + 2*G^2*Z^2 - 3*G*W*Z^2 - 
       2*G*W^2*Zp + 4*G*W*Z*Zp - 6*W*Z^2*Zp)/(4*G*phi^2*Z^2)
 
coeff[A[Zp], A[Wm]] = ((-8*G^2*W + 16*G*W^2 + 11*G^2*Z - 3*G*H*Z - 24*G*W*Z - 
        2*G*Wp*Z + 2*H*Wp*Z + 16*W*Wp*Z - 8*G*W*xiW*Z - 16*W*Wp*xiW*Z)*
       (G - 2*Zp))/(32*G*phi^2*Z*(G - 4*xiZ*Z)) + 
     ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
       (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) - 
     ((G - 2*Wp)*(16*G^2*W^2 + 24*G*W^3 - 24*G^2*W*Z - 16*G*W^2*Z - 
        16*G*W^2*xiZ*Z + 7*G^2*Z^2 - G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 
        16*G*W*Z*Zp + 6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*
       Z^2) + (16*G^3*W^2 - 24*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + 
       3*G^3*Z^2 + 3*G^2*H*Z^2 + 6*G^2*Wp*Z^2 - 2*G*H*Wp*Z^2 - 
       16*G^2*W^2*Zp + 16*G^2*W*Z*Zp - 2*G^2*Z^2*Zp + 6*G*H*Z^2*Zp - 
       4*G*Wp*Z^2*Zp - 4*H*Wp*Z^2*Zp)/(32*G^2*phi^2*Z^2)
 
coeff[A[Zp], A[Wp]] = ((-8*G^2*W + 16*G*W^2 + 9*G^2*Z - G*H*Z - 8*G*W*Z + 
        2*G*Wp*Z - 2*H*Wp*Z - 16*W*Wp*Z - 24*G*W*xiW*Z + 16*W*Wp*xiW*Z)*
       (G - 2*Zp))/(32*G*phi^2*Z*(G - 4*xiZ*Z)) - 
     ((G - 2*Wp)*(-8*W^3 + 8*G*W*Z + 16*W^2*Z - 7*G*Z^2 - H*Z^2 - 8*W*Z^2)*
       (G - 2*Zp))/(32*phi^2*(G - 4*W*xiW)*Z^2*(G - 4*xiZ*Z)) + 
     ((G - 2*Wp)*(16*G^2*W^2 + 24*G*W^3 - 24*G^2*W*Z - 16*G*W^2*Z - 
        16*G*W^2*xiZ*Z + 7*G^2*Z^2 - G*H*Z^2 - 16*G*W^2*Zp - 16*W^3*Zp + 
        16*G*W*Z*Zp + 6*G*Z^2*Zp - 2*H*Z^2*Zp))/(32*G*phi^2*(G - 4*W*xiW)*
       Z^2) + (16*G^3*W^2 - 24*G^3*W*Z + 16*G^2*W^2*Z - 16*G^2*W^2*xiZ*Z + 
       9*G^3*Z^2 + G^2*H*Z^2 - 6*G^2*Wp*Z^2 + 2*G*H*Wp*Z^2 - 16*G^2*W^2*Zp + 
       16*G^2*W*Z*Zp - 6*G^2*Z^2*Zp + 2*G*H*Z^2*Zp + 4*G*Wp*Z^2*Zp + 
       4*H*Wp*Z^2*Zp)/(32*G^2*phi^2*Z^2)
 
coeff[A[Zp], A[Z]] = ((2*G - 4*H + Z)*(G - 2*Zp))/(8*phi^2*(G - 4*xiZ*Z)) - 
     (2*G^2 - 3*G*Z - 6*Z*Zp)/(8*G*phi^2)
 
coeff[A[Zp], A[Zm]] = (G*(23*G - 33*H))/(64*phi^2*(G - 4*xiZ*Z)) + 
     (9*G^2 + G*H + 4*G*xiZ*Z + 4*H*xiZ*Z)/(64*G*phi^2)
 
coeff[A[Zp], A[Zp]] = -(3*G^2 - 29*G*H + 40*G*Zp - 8*H*Zp)/
      (128*phi^2*(G - 4*xiZ*Z)) + (3*G^2 + 3*G*H - 4*G*xiZ*Z - 4*H*xiZ*Z - 
       8*G*Zp + 8*H*Zp)/(128*G*phi^2)


==> anc/V2SMLandau <==
(*
  This file contains the 2-loop contribution to the Standard Model
  effective potential with Landau gauge fixing, as found in the paper
  "Two-loop effective potential for generalized gauge fixing"
  by Stephen P. Martin and Hiren H. Patel,
  [arXiv:1808.?????].

  These Landau gauge results originally appeared (in a different format) in 
  C. Ford, I. Jack and D. R. T. Jones,
  "The Standard model effective potential at two loops,"
  Nucl. Phys. B 387, 373 (1992)
  Erratum: [Nucl. Phys. B 504, 551 (1997)]
  [hep-ph/0111190].

  This file can be read into Mathematica.
  
  The 1-loop basis function A[x] and the 2-loop basis function I2[x,y,z]
  are defined in Appendix A.

  The background scalar field is phi. 
  The QCD gauge coupling is g3.
  The number of fermion generations is nG (=3 in the Standard Model).
  The squared masses are denoted:
    t = (yt^2 phi^2)/2;
    W = (g^2 phi^2)/4;
    Z = ((g^2 + gp^2) phi^2)/4;
    G = m2 + k phi^2;
    H = m2 + 3 k phi^2;
  Here:
    yt = top-quark Yukawa coupling,
    g = SU(2)_L gauge coupling,
    gp = U(1)_Y gauge coupling,
    k = \lambda = Higgs self-coupling,
    m2 = Higgs squared mass parameter.
  
  The quantity V2SMLandau is the two-loop contribution, which should be 
  multiplied by 1/(16 Pi^2)^2. 
*)

V2SMLandau = 32*g3^2*t^2 - 16*g3^2*t*A[t] + 24*g3^2*A[t]^2 + 
     ((48*G^2*W^2 - 128*t^2*W^2 - 6*G*W^3 + 144*W^4 - 48*G^2*W*Z + 
         146*t^2*W*Z + 18*G*W^2*Z - 6*H*W^2*Z - 32*t*W^2*Z + 72*W^3*Z - 
         24*nG*W^3*Z + 18*t^2*Z^2 - 12*G*W*Z^2 + 40*t*W*Z^2 + 18*W^2*Z^2 - 
         32*nG*W^2*Z^2 - 3*H*Z^3 - 8*t*Z^3 - 12*W*Z^3 + 40*nG*W*Z^3 - 6*Z^4 - 
         20*nG*Z^4)/(3*Z) + ((-16*G*W^2 + 16*G*W*Z + 6*W^2*Z + 3*Z^3)*A[G])/
        Z + ((64*W^2 - 15*G*Z + 15*H*Z - 56*W*Z + 4*Z^2)*A[G]^2)/(8*Z) + 
       3*(2*W^2 + Z^2)*A[H] + ((-3*G + 3*H + 4*W + 2*Z)*A[G]*A[H])/4 - 
       (3*(G - H)*A[H]^2)/8 - (2*t*(-64*W^2 + 90*W*Z + Z^2)*A[t])/(3*Z) - 
       12*t*A[G]*A[t] - 6*t*A[H]*A[t] + ((-64*W^2 + 18*t*Z + 56*W*Z + 17*Z^2)*
         A[t]^2)/(3*Z) - (2*W*(72*W^2 - 9*G*Z - 3*H*Z + 18*t*Z - 128*W*Z - 
          8*nG*W*Z - 3*Z^2)*A[W])/(3*Z) + ((-2*W^2 - G*Z + H*Z + 7*W*Z + Z^2)*
         A[G]*A[W])/Z + (G - H + 3*W)*A[H]*A[W] + 6*(t - 2*W)*A[t]*A[W] + 
       ((48*W^2 + H*Z - 36*W*Z + Z^2)*A[W]^2)/(2*Z) + 
       ((72*G*W^2 - 192*t*W^2 + 216*W^3 - 72*G*W*Z + 240*t*W*Z - 72*W^2*Z + 
          64*nG*W^2*Z + 27*G*Z^2 + 9*H*Z^2 - 102*t*Z^2 + 30*W*Z^2 - 
          80*nG*W*Z^2 + 3*Z^3 + 40*nG*Z^3)*A[Z])/(9*Z) + 
       ((2*W^3 + 12*W^2*Z - G*Z^2 + H*Z^2 - 14*W*Z^2 + 6*Z^3)*A[G]*A[Z])/
        (2*Z^2) + ((G - H + 3*Z)*A[H]*A[Z])/2 - 
       (2*(32*W^2 - 40*W*Z + 17*Z^2)*A[t]*A[Z])/(3*Z) + 
       ((G*W^2 - 2*G*W*Z + 24*W^2*Z + G*Z^2 - 8*W*Z^2 - Z^3)*A[W]*A[Z])/Z^2 + 
       ((H - 2*Z)*A[Z]^2)/4 - (G*(-W + Z)*(-(G*W) + G*Z + 3*W*Z)*I2[0, 0, G])/
        Z^2 - (3*H^2*I2[0, 0, H])/4 - 6*t^2*I2[0, 0, t] - 
       (W^2*(W^2 + 7*W*Z - 21*Z^2 + 16*nG*Z^2)*I2[0, 0, W])/Z^2 + 
       ((70*W^2 - 128*nG*W^2 - 80*W*Z + 160*nG*W*Z + 31*Z^2 - 80*nG*Z^2)*
         I2[0, 0, Z])/6 + (3*(G - H)^2*I2[0, G, H])/2 - 
       6*(G - t)*t*I2[0, G, t] - ((-W + Z)*(G^2*W - 2*G*W^2 + W^3 - G^2*Z - 
          G*W*Z + 8*W^2*Z)*I2[0, G, W])/Z^2 + 
       ((-G + Z)^2*(-W + Z)^2*I2[0, G, Z])/Z^2 + (H - W)^2*I2[0, H, W] + 
       ((H - Z)^2*I2[0, H, Z])/2 + 6*(t - W)*(t + 2*W)*I2[0, t, W] + 
       ((-W + Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/Z^2 - 
       (3*(G - H)^2*I2[G, G, H])/4 + (4*G - W)*W*I2[G, G, W] - 
       ((-4*G + Z)*(-2*W + Z)^2*I2[G, G, Z])/(2*Z) + 
       (-G^2 + 2*G*H - H^2 + 2*G*W + 2*H*W - W^2)*I2[G, H, W] + 
       ((-G^2 + 2*G*H - H^2 + 2*G*Z + 2*H*Z - Z^2)*I2[G, H, Z])/2 - 
       3*G*t*I2[G, t, t] - ((-W + Z)^2*(G^2 - 2*G*W + W^2 - 2*G*Z + 10*W*Z + 
          Z^2)*I2[G, W, Z])/Z^2 - (3*(G - H)^2*I2[H, H, H])/4 - 
       3*(H - 4*t)*t*I2[H, t, t] + ((-H^2 + 4*H*W - 12*W^2)*I2[H, W, W])/2 + 
       ((-H^2 + 4*H*Z - 12*Z^2)*I2[H, Z, Z])/4 + 
       ((-64*t*W^2 + 80*t*W*Z - 32*W^2*Z - 7*t*Z^2 + 40*W*Z^2 - 17*Z^3)*
         I2[t, t, Z])/(3*Z) - ((-4*W + Z)*(12*W^2 + 20*W*Z + Z^2)*
         I2[W, W, Z])/(2*Z))/phi^2
 


==> anc/V2SMbackgroundRxi <==
(*
  This file contains the 2-loop contribution to the Standard Model
  effective potential with background field R_\xi gauge fixing, 
  as found in the paper
  "Two-loop effective potential for generalized gauge fixing"
  by Stephen P. Martin and Hiren H. Patel,
  [arXiv:1808.?????]

  This file can be read into Mathematica.

  The 1-loop basis function A[x] and the 2-loop basis function I2[x,y,z]
  are defined in Appendix A.
  
  The background scalar field is phi. 
  The background field gauge fixing parameters are xiA, xiW, and xiZ.  
  The QCD gauge coupling is g3.
  The number of fermion generations is nG (=3 in the Standard Model).
  The squared masses are denoted:
    t = (yt^2 phi^2)/2;
    W = (g^2 phi^2)/4;
    Z = ((g^2 + gp^2) phi^2)/4;
    G = m2 + k phi^2;
    H = m2 + 3 k phi^2;
    Wp = xiW W + G;
    Wm = xiW W;
    Zp = xiZ Z + G;
    Zm = xiZ Z;
  Here:
    yt = top-quark Yukawa coupling,
    g = SU(2)_L gauge coupling,
    gp = U(1)_Y gauge coupling,
    k = \lambda = Higgs self-coupling,
    m2 = Higgs squared mass parameter.
  
  The quantity V2SMbackgroundRxi is the two-loop contribution, which should 
  be multiplied by 1/(16 Pi^2)^2. 

  The lists of A and I integrals appearing in the result as in eqs. (4.169)
  and (4.170) are given as listA and listI, respectively.

  The coefficients in V2SM in the form of eqs. (4.113), (4.169) and (4.170)
  are also listed as coeffs[].
*)

V2SMbackgroundRxi = 32*g3^2*t^2 - (-48*G^2*W^2 + 128*t^2*W^2 + 6*G*W^3 - 
       144*W^4 - 6*G*W^3*xiA - 102*G*W^3*xiW + 6*G*W^3*xiA*xiW - 
       36*W^4*xiW^2 + 12*W^4*xiA*xiW^2 + 48*G^2*W*Z - 146*t^2*W*Z - 
       18*G*W^2*Z + 6*H*W^2*Z + 32*t*W^2*Z - 72*W^3*Z + 24*nG*W^3*Z + 
       6*G*W^2*xiA*Z + 102*G*W^2*xiW*Z - 6*G*W^2*xiA*xiW*Z + 36*W^3*xiW^2*Z - 
       12*W^3*xiA*xiW^2*Z - 18*t^2*Z^2 + 12*G*W*Z^2 - 40*t*W*Z^2 - 
       18*W^2*Z^2 + 32*nG*W^2*Z^2 + 3*H*Z^3 + 8*t*Z^3 + 12*W*Z^3 - 
       40*nG*W*Z^3 + 6*Z^4 + 20*nG*Z^4)/(3*phi^2*Z) + 
     (3*(2*W^2 + Z^2)*A[H])/phi^2 - (3*(G - H)*A[H]^2)/(8*phi^2) + 
     (-16*g3^2*t - (2*t*(-64*W^2 + 90*W*Z + Z^2))/(3*phi^2*Z))*A[t] - 
     (6*t*A[H]*A[t])/phi^2 + (24*g3^2 + (-64*W^2 + 18*t*Z + 56*W*Z + 17*Z^2)/
        (3*phi^2*Z))*A[t]^2 - (2*W*(72*W^2 - 9*G*Z - 3*H*Z + 18*t*Z - 
        128*W*Z - 8*nG*W*Z - 3*Z^2)*A[W])/(3*phi^2*Z) + 
     ((G - H + 3*W)*A[H]*A[W])/phi^2 + (6*(t - 2*W)*A[t]*A[W])/phi^2 + 
     ((48*W^2 + H*Z - 36*W*Z + Z^2)*A[W]^2)/(2*phi^2*Z) + 
     (4*W^2*(1 + xiA)*xiW*(W - Z)*A[Wm])/(phi^2*Z) - 
     ((G - H + W)*A[H]*A[Wm])/phi^2 - (6*t*A[t]*A[Wm])/phi^2 - 
     ((-2*W^2 + 3*W^2*xiA - W^2*xiZ + H*Z - W*Z - 3*W*xiA*Z - 2*W*xiW*Z + 
        2*W*xiZ*Z + Z^2)*A[W]*A[Wm])/(phi^2*Z) + 
     ((-8*W^2 + 2*W^2*xiA - 2*W^2*xiZ + H*Z + 6*W*Z - 2*W*xiA*Z - 4*W*xiW*Z + 
        4*W*xiZ*Z + Z^2)*A[Wm]^2)/(2*phi^2*Z) + 
     (2*(-8*G*W^2 - 8*W^3*xiW + 8*G*W*Z + 2*W^2*Z + 8*W^2*xiW*Z + Z^3)*A[Wp])/
      (phi^2*Z) - ((G - H - 2*W)*A[H]*A[Wp])/(2*phi^2) - 
     (6*t*A[t]*A[Wp])/phi^2 + ((-2*W^2 + 3*W^2*xiA - W^2*xiZ - G*Z + H*Z + 
        5*W*Z - 3*W*xiA*Z - 2*W*xiW*Z + 2*W*xiZ*Z + Z^2)*A[W]*A[Wp])/
      (phi^2*Z) - ((-2*W^2 + 3*W^2*xiA - W^2*xiZ - G*Z + H*Z + W*Z - 
        3*W*xiA*Z - 2*W*xiW*Z + 2*W*xiZ*Z + Z^2)*A[Wm]*A[Wp])/(phi^2*Z) + 
     ((16*W^2 - 2*G*Z + 2*H*Z - 16*W*Z + Z^2)*A[Wp]^2)/(2*phi^2*Z) + 
     ((72*G*W^2 - 192*t*W^2 + 216*W^3 - 72*G*W*Z + 240*t*W*Z - 72*W^2*Z + 
        64*nG*W^2*Z + 27*G*Z^2 + 9*H*Z^2 - 102*t*Z^2 + 30*W*Z^2 - 
        80*nG*W*Z^2 + 3*Z^3 + 40*nG*Z^3)*A[Z])/(9*phi^2*Z) + 
     ((G - H + 3*Z)*A[H]*A[Z])/(2*phi^2) - 
     (2*(32*W^2 - 40*W*Z + 17*Z^2)*A[t]*A[Z])/(3*phi^2*Z) - 
     ((-(G*W^2) + 2*G*W*Z - 24*W^2*Z - G*Z^2 + 8*W*Z^2 + Z^3)*A[W]*A[Z])/
      (phi^2*Z^2) + ((-(G*W^2) - W^3 + W^3*xiW + 2*G*W*Z - 6*W^2*Z - 
        2*W^2*xiW*Z - G*Z^2 + 7*W*Z^2 + W*xiW*Z^2 + Z^3)*A[Wm]*A[Z])/
      (phi^2*Z^2) + ((W^3 - W^3*xiW + 6*W^2*Z + 2*W^2*xiW*Z - 7*W*Z^2 - 
        W*xiW*Z^2 + 2*Z^3)*A[Wp]*A[Z])/(phi^2*Z^2) + 
     ((H - 2*Z)*A[Z]^2)/(4*phi^2) - ((G - H + Z)*A[H]*A[Zm])/(2*phi^2) + 
     ((-(G*W^2) + 2*G*W*Z - G*Z^2 + W*Z^2 - W*xiW*Z^2 + xiZ*Z^3)*A[W]*A[Zm])/
      (phi^2*Z^2) - ((-(G*W^2) - W^3 + W^3*xiW + 2*G*W*Z + 2*W^2*Z - 
        2*W^2*xiW*Z - G*Z^2 + xiZ*Z^3)*A[Wm]*A[Zm])/(phi^2*Z^2) + 
     (W*(-1 + xiW)*(W - Z)^2*A[Wp]*A[Zm])/(phi^2*Z^2) - 
     ((H - Z - xiZ*Z)*A[Z]*A[Zm])/(2*phi^2) + ((H - 2*xiZ*Z)*A[Zm]^2)/
      (4*phi^2) + ((2*W^2 + Z^2)*A[Zp])/phi^2 - ((G - H - 2*Z)*A[H]*A[Zp])/
      (4*phi^2) - (6*t*A[t]*A[Zp])/phi^2 + ((2*W + W*xiW - xiZ*Z)*A[W]*A[Zp])/
      phi^2 - ((W*xiW - xiZ*Z)*A[Wm]*A[Zp])/phi^2 - 
     ((G - H - 2*W)*A[Wp]*A[Zp])/(2*phi^2) - 
     ((G - H - 2*Z + xiZ*Z)*A[Z]*A[Zp])/(2*phi^2) + 
     ((G - H + xiZ*Z)*A[Zm]*A[Zp])/(2*phi^2) - (3*(G - H)*A[Zp]^2)/
      (8*phi^2) - (4*(-3 + 4*nG)*W^2*I2[0, 0, W])/phi^2 - 
     ((-32*W^2 + 64*nG*W^2 + 40*W*Z - 80*nG*W*Z - 17*Z^2 + 40*nG*Z^2)*
       I2[0, 0, Z])/(3*phi^2) + (6*(t - W)*(t + 2*W)*I2[0, t, W])/phi^2 - 
     (6*t*(t - W*xiW)*I2[0, t, Wm])/phi^2 + 
     (6*t*(-G + t - W*xiW)*I2[0, t, Wp])/phi^2 - 
     (3*W^2*(3 + xiA - xiW + xiA*xiW)*(W - Z)*I2[0, W, Wm])/(phi^2*Z) + 
     (3*W*(-G + 3*W + G*xiA + W*xiA - W*xiW + W*xiA*xiW)*(W - Z)*
       I2[0, W, Wp])/(phi^2*Z) - (W*(-3*G + 3*G*xiA - 6*W*xiW + 2*W*xiA*xiW)*
       (W - Z)*I2[0, Wm, Wp])/(phi^2*Z) - (3*(G - H)^2*I2[H, H, H])/
      (4*phi^2) - (3*(H - 4*t)*t*I2[H, t, t])/phi^2 - 
     ((H^2 - 4*H*W + 12*W^2)*I2[H, W, W])/(2*phi^2) + 
     ((H^2 - 2*H*W + W^2 - 2*H*W*xiW - 2*W^2*xiW + W^2*xiW^2)*I2[H, W, Wm])/
      phi^2 - ((G^2 - 2*G*H + H^2 - 2*G*W - 2*H*W + W^2 + 2*G*W*xiW - 
        2*H*W*xiW - 2*W^2*xiW + W^2*xiW^2)*I2[H, W, Wp])/phi^2 - 
     ((H^2 - 4*H*W*xiW + 2*W^2*xiW^2)*I2[H, Wm, Wm])/(2*phi^2) + 
     ((G - H + W*xiW)^2*I2[H, Wm, Wp])/phi^2 - ((G - H)^2*I2[H, Wp, Wp])/
      (2*phi^2) - ((H^2 - 4*H*Z + 12*Z^2)*I2[H, Z, Z])/(4*phi^2) + 
     ((H^2 - 2*H*Z - 2*H*xiZ*Z + Z^2 - 2*xiZ*Z^2 + xiZ^2*Z^2)*I2[H, Z, Zm])/
      (2*phi^2) - ((G^2 - 2*G*H + H^2 - 2*G*Z - 2*H*Z + 2*G*xiZ*Z - 
        2*H*xiZ*Z + Z^2 - 2*xiZ*Z^2 + xiZ^2*Z^2)*I2[H, Z, Zp])/(2*phi^2) - 
     ((H^2 - 4*H*xiZ*Z + 2*xiZ^2*Z^2)*I2[H, Zm, Zm])/(4*phi^2) + 
     ((G - H + xiZ*Z)^2*I2[H, Zm, Zp])/(2*phi^2) - ((G - H)^2*I2[H, Zp, Zp])/
      (4*phi^2) - ((64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 
        17*Z^3)*I2[t, t, Z])/(3*phi^2*Z) + (3*t*xiZ*Z*I2[t, t, Zm])/phi^2 - 
     (3*t*(G + xiZ*Z)*I2[t, t, Zp])/phi^2 - 
     ((-4*W + Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(2*phi^2*Z) + 
     ((-W + Z)^2*(W^2 - 2*W^2*xiW + W^2*xiW^2 + 10*W*Z - 2*W*xiW*Z + Z^2)*
       I2[W, Wm, Z])/(phi^2*Z^2) - 
     (W*(W - 2*Z)*(W^2 - 2*W^2*xiW + W^2*xiW^2 - 2*W*xiZ*Z - 2*W*xiW*xiZ*Z + 
        xiZ^2*Z^2)*I2[W, Wm, Zm])/(phi^2*Z^2) - 
     ((-W + Z)^2*(G^2 - 2*G*W + W^2 + 2*G*W*xiW - 2*W^2*xiW + W^2*xiW^2 - 
        2*G*Z + 10*W*Z - 2*W*xiW*Z + Z^2)*I2[W, Wp, Z])/(phi^2*Z^2) + 
     ((-W + Z)^2*(G^2 - 2*G*W + W^2 + 2*G*W*xiW - 2*W^2*xiW + W^2*xiW^2 - 
        2*G*xiZ*Z - 2*W*xiZ*Z - 2*W*xiW*xiZ*Z + xiZ^2*Z^2)*I2[W, Wp, Zm])/
      (phi^2*Z^2) + ((4*G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 2*W*xiZ*Z + 
        2*W*xiW*xiZ*Z - xiZ^2*Z^2)*I2[W, Wp, Zp])/phi^2 - 
     ((-4*W*xiW + Z)*(-2*W^2 + Z^2)*I2[Wm, Wm, Z])/(2*phi^2*Z) + 
     (W*xiZ*(4*W*xiW + W*xiZ - 2*xiZ*Z)*I2[Wm, Wm, Zm])/phi^2 - 
     (W^2*xiW^2*I2[Wm, Wm, Zp])/phi^2 + 
     ((-W + Z)^2*(G^2 - 2*G*Z - 4*W*xiW*Z + Z^2)*I2[Wm, Wp, Z])/(phi^2*Z^2) - 
     ((G^2*W^2 - 2*G^2*W*Z - 2*G*W^2*xiZ*Z + G^2*Z^2 + 4*G*W*xiZ*Z^2 + 
        4*W^2*xiW*xiZ*Z^2 + W^2*xiZ^2*Z^2 - 2*G*xiZ*Z^3 - 2*W*xiW*xiZ*Z^3 - 
        2*W*xiZ^2*Z^3 + xiZ^2*Z^4)*I2[Wm, Wp, Zm])/(phi^2*Z^2) + 
     ((W*xiW - xiZ*Z)^2*I2[Wm, Wp, Zp])/phi^2 - 
     ((-2*W + Z)^2*(-4*G - 4*W*xiW + Z)*I2[Wp, Wp, Z])/(2*phi^2*Z)
 
(* ----------------------------------------------------------------------- *)
 
listA = {A[H], A[t], A[W], A[Wm], A[Wp], A[Z], A[Zm], A[Zp]}
 
listI = {I2[0, 0, W], I2[0, 0, Z], I2[0, t, W], I2[0, t, Wm], 
     I2[0, t, Wp], I2[0, W, Wm], I2[0, W, Wp], I2[0, Wm, Wp], I2[H, H, H], 
     I2[H, t, t], I2[H, W, W], I2[H, W, Wm], I2[H, W, Wp], I2[H, Wm, Wm], 
     I2[H, Wm, Wp], I2[H, Wp, Wp], I2[H, Z, Z], I2[H, Z, Zm], I2[H, Z, Zp], 
     I2[H, Zm, Zm], I2[H, Zm, Zp], I2[H, Zp, Zp], I2[t, t, Z], I2[t, t, Zm], 
     I2[t, t, Zp], I2[W, W, Z], I2[W, Wm, Z], I2[W, Wm, Zm], I2[W, Wp, Z], 
     I2[W, Wp, Zm], I2[W, Wp, Zp], I2[Wm, Wm, Z], I2[Wm, Wm, Zm], 
     I2[Wm, Wm, Zp], I2[Wm, Wp, Z], I2[Wm, Wp, Zm], I2[Wm, Wp, Zp], 
     I2[Wp, Wp, Z]}
 
(* ----------------------------------------------------------------------- *)

coeff[1] = 32*g3^2*t^2 - (-48*G^2*W^2 + 128*t^2*W^2 + 6*G*W^3 - 144*W^4 - 
       6*G*W^3*xiA - 102*G*W^3*xiW + 6*G*W^3*xiA*xiW - 36*W^4*xiW^2 + 
       12*W^4*xiA*xiW^2 + 48*G^2*W*Z - 146*t^2*W*Z - 18*G*W^2*Z + 6*H*W^2*Z + 
       32*t*W^2*Z - 72*W^3*Z + 24*nG*W^3*Z + 6*G*W^2*xiA*Z + 
       102*G*W^2*xiW*Z - 6*G*W^2*xiA*xiW*Z + 36*W^3*xiW^2*Z - 
       12*W^3*xiA*xiW^2*Z - 18*t^2*Z^2 + 12*G*W*Z^2 - 40*t*W*Z^2 - 
       18*W^2*Z^2 + 32*nG*W^2*Z^2 + 3*H*Z^3 + 8*t*Z^3 + 12*W*Z^3 - 
       40*nG*W*Z^3 + 6*Z^4 + 20*nG*Z^4)/(3*phi^2*Z)
 
coeff[A[H]] = (3*(2*W^2 + Z^2))/phi^2
 
coeff[A[t]] = -16*g3^2*t - (2*t*(-64*W^2 + 90*W*Z + Z^2))/(3*phi^2*Z)
 
coeff[A[W]] = (-2*W*(72*W^2 - 9*G*Z - 3*H*Z + 18*t*Z - 128*W*Z - 8*nG*W*Z - 
       3*Z^2))/(3*phi^2*Z)
 
coeff[A[Wm]] = (4*W^2*(1 + xiA)*xiW*(W - Z))/(phi^2*Z)
 
coeff[A[Wp]] = (2*(-8*G*W^2 - 8*W^3*xiW + 8*G*W*Z + 2*W^2*Z + 8*W^2*xiW*Z + 
       Z^3))/(phi^2*Z)
 
coeff[A[Z]] = (72*G*W^2 - 192*t*W^2 + 216*W^3 - 72*G*W*Z + 240*t*W*Z - 
      72*W^2*Z + 64*nG*W^2*Z + 27*G*Z^2 + 9*H*Z^2 - 102*t*Z^2 + 30*W*Z^2 - 
      80*nG*W*Z^2 + 3*Z^3 + 40*nG*Z^3)/(9*phi^2*Z)
 
coeff[A[Zm]] = 0
 
coeff[A[Zp]] = (2*W^2 + Z^2)/phi^2
 
coeff[I2[0, 0, W]] = (-4*(-3 + 4*nG)*W^2)/phi^2
 
coeff[I2[0, 0, Z]] = -(-32*W^2 + 64*nG*W^2 + 40*W*Z - 80*nG*W*Z - 17*Z^2 + 
       40*nG*Z^2)/(3*phi^2)
 
coeff[I2[0, t, W]] = (6*(t - W)*(t + 2*W))/phi^2
 
coeff[I2[0, t, Wm]] = (-6*t*(t - W*xiW))/phi^2
 
coeff[I2[0, t, Wp]] = (6*t*(-G + t - W*xiW))/phi^2
 
coeff[I2[0, W, Wm]] = (-3*W^2*(3 + xiA - xiW + xiA*xiW)*(W - Z))/(phi^2*Z)
 
coeff[I2[0, W, Wp]] = (3*W*(-G + 3*W + G*xiA + W*xiA - W*xiW + W*xiA*xiW)*
      (W - Z))/(phi^2*Z)
 
coeff[I2[0, Wm, Wp]] = -((W*(-3*G + 3*G*xiA - 6*W*xiW + 2*W*xiA*xiW)*(W - Z))/
      (phi^2*Z))
 
coeff[I2[H, H, H]] = (-3*(G - H)^2)/(4*phi^2)
 
coeff[I2[H, t, t]] = (-3*(H - 4*t)*t)/phi^2
 
coeff[I2[H, W, W]] = -(H^2 - 4*H*W + 12*W^2)/(2*phi^2)
 
coeff[I2[H, W, Wm]] = (H^2 - 2*H*W + W^2 - 2*H*W*xiW - 2*W^2*xiW + W^2*xiW^2)/
     phi^2
 
coeff[I2[H, W, Wp]] = -((G^2 - 2*G*H + H^2 - 2*G*W - 2*H*W + W^2 + 
       2*G*W*xiW - 2*H*W*xiW - 2*W^2*xiW + W^2*xiW^2)/phi^2)
 
coeff[I2[H, Wm, Wm]] = -(H^2 - 4*H*W*xiW + 2*W^2*xiW^2)/(2*phi^2)
 
coeff[I2[H, Wm, Wp]] = (G - H + W*xiW)^2/phi^2
 
coeff[I2[H, Wp, Wp]] = -(G - H)^2/(2*phi^2)
 
coeff[I2[H, Z, Z]] = -(H^2 - 4*H*Z + 12*Z^2)/(4*phi^2)
 
coeff[I2[H, Z, Zm]] = (H^2 - 2*H*Z - 2*H*xiZ*Z + Z^2 - 2*xiZ*Z^2 + xiZ^2*Z^2)/
     (2*phi^2)
 
coeff[I2[H, Z, Zp]] = -(G^2 - 2*G*H + H^2 - 2*G*Z - 2*H*Z + 2*G*xiZ*Z - 
       2*H*xiZ*Z + Z^2 - 2*xiZ*Z^2 + xiZ^2*Z^2)/(2*phi^2)
 
coeff[I2[H, Zm, Zm]] = -(H^2 - 4*H*xiZ*Z + 2*xiZ^2*Z^2)/(4*phi^2)
 
coeff[I2[H, Zm, Zp]] = (G - H + xiZ*Z)^2/(2*phi^2)
 
coeff[I2[H, Zp, Zp]] = -(G - H)^2/(4*phi^2)
 
coeff[I2[t, t, Z]] = -(64*t*W^2 - 80*t*W*Z + 32*W^2*Z + 7*t*Z^2 - 40*W*Z^2 + 
       17*Z^3)/(3*phi^2*Z)
 
coeff[I2[t, t, Zm]] = (3*t*xiZ*Z)/phi^2
 
coeff[I2[t, t, Zp]] = (-3*t*(G + xiZ*Z))/phi^2
 
coeff[I2[W, W, Z]] = -((-4*W + Z)*(12*W^2 + 20*W*Z + Z^2))/(2*phi^2*Z)
 
coeff[I2[W, Wm, Z]] = ((-W + Z)^2*(W^2 - 2*W^2*xiW + W^2*xiW^2 + 10*W*Z - 
       2*W*xiW*Z + Z^2))/(phi^2*Z^2)
 
coeff[I2[W, Wm, Zm]] = -((W*(W - 2*Z)*(W^2 - 2*W^2*xiW + W^2*xiW^2 - 
        2*W*xiZ*Z - 2*W*xiW*xiZ*Z + xiZ^2*Z^2))/(phi^2*Z^2))
 
coeff[I2[W, Wp, Z]] = -(((-W + Z)^2*(G^2 - 2*G*W + W^2 + 2*G*W*xiW - 
        2*W^2*xiW + W^2*xiW^2 - 2*G*Z + 10*W*Z - 2*W*xiW*Z + Z^2))/
      (phi^2*Z^2))
 
coeff[I2[W, Wp, Zm]] = ((-W + Z)^2*(G^2 - 2*G*W + W^2 + 2*G*W*xiW - 
       2*W^2*xiW + W^2*xiW^2 - 2*G*xiZ*Z - 2*W*xiZ*Z - 2*W*xiW*xiZ*Z + 
       xiZ^2*Z^2))/(phi^2*Z^2)
 
coeff[I2[W, Wp, Zp]] = (4*G*W - W^2 + 2*W^2*xiW - W^2*xiW^2 + 2*W*xiZ*Z + 
      2*W*xiW*xiZ*Z - xiZ^2*Z^2)/phi^2
 
coeff[I2[Wm, Wm, Z]] = -((-4*W*xiW + Z)*(-2*W^2 + Z^2))/(2*phi^2*Z)
 
coeff[I2[Wm, Wm, Zm]] = (W*xiZ*(4*W*xiW + W*xiZ - 2*xiZ*Z))/phi^2
 
coeff[I2[Wm, Wm, Zp]] = -((W^2*xiW^2)/phi^2)
 
coeff[I2[Wm, Wp, Z]] = ((-W + Z)^2*(G^2 - 2*G*Z - 4*W*xiW*Z + Z^2))/
     (phi^2*Z^2)
 
coeff[I2[Wm, Wp, Zm]] = -((G^2*W^2 - 2*G^2*W*Z - 2*G*W^2*xiZ*Z + G^2*Z^2 + 
       4*G*W*xiZ*Z^2 + 4*W^2*xiW*xiZ*Z^2 + W^2*xiZ^2*Z^2 - 2*G*xiZ*Z^3 - 
       2*W*xiW*xiZ*Z^3 - 2*W*xiZ^2*Z^3 + xiZ^2*Z^4)/(phi^2*Z^2))
 
coeff[I2[Wm, Wp, Zp]] = (W*xiW - xiZ*Z)^2/phi^2
 
coeff[I2[Wp, Wp, Z]] = -((-2*W + Z)^2*(-4*G - 4*W*xiW + Z))/(2*phi^2*Z)
 
coeff[A[H], A[H]] = (-3*(G - H))/(8*phi^2)
 
coeff[A[t], A[H]] = (-6*t)/phi^2
 
coeff[A[t], A[t]] = 24*g3^2 + (-64*W^2 + 18*t*Z + 56*W*Z + 17*Z^2)/(3*phi^2*Z)
 
coeff[A[W], A[H]] = (G - H + 3*W)/phi^2
 
coeff[A[W], A[t]] = (6*(t - 2*W))/phi^2
 
coeff[A[W], A[W]] = (48*W^2 + H*Z - 36*W*Z + Z^2)/(2*phi^2*Z)
 
coeff[A[Wm], A[H]] = -((G - H + W)/phi^2)
 
coeff[A[Wm], A[t]] = (-6*t)/phi^2
 
coeff[A[Wm], A[W]] = -((-2*W^2 + 3*W^2*xiA - W^2*xiZ + H*Z - W*Z - 
       3*W*xiA*Z - 2*W*xiW*Z + 2*W*xiZ*Z + Z^2)/(phi^2*Z))
 
coeff[A[Wm], A[Wm]] = (-8*W^2 + 2*W^2*xiA - 2*W^2*xiZ + H*Z + 6*W*Z - 
      2*W*xiA*Z - 4*W*xiW*Z + 4*W*xiZ*Z + Z^2)/(2*phi^2*Z)
 
coeff[A[Wp], A[H]] = -(G - H - 2*W)/(2*phi^2)
 
coeff[A[Wp], A[t]] = (-6*t)/phi^2
 
coeff[A[Wp], A[W]] = (-2*W^2 + 3*W^2*xiA - W^2*xiZ - G*Z + H*Z + 5*W*Z - 
      3*W*xiA*Z - 2*W*xiW*Z + 2*W*xiZ*Z + Z^2)/(phi^2*Z)
 
coeff[A[Wp], A[Wm]] = -((-2*W^2 + 3*W^2*xiA - W^2*xiZ - G*Z + H*Z + W*Z - 
       3*W*xiA*Z - 2*W*xiW*Z + 2*W*xiZ*Z + Z^2)/(phi^2*Z))
 
coeff[A[Wp], A[Wp]] = (16*W^2 - 2*G*Z + 2*H*Z - 16*W*Z + Z^2)/(2*phi^2*Z)
 
coeff[A[Z], A[H]] = (G - H + 3*Z)/(2*phi^2)
 
coeff[A[Z], A[t]] = (-2*(32*W^2 - 40*W*Z + 17*Z^2))/(3*phi^2*Z)
 
coeff[A[Z], A[W]] = -((-(G*W^2) + 2*G*W*Z - 24*W^2*Z - G*Z^2 + 8*W*Z^2 + Z^3)/
      (phi^2*Z^2))
 
coeff[A[Z], A[Wm]] = (-(G*W^2) - W^3 + W^3*xiW + 2*G*W*Z - 6*W^2*Z - 
      2*W^2*xiW*Z - G*Z^2 + 7*W*Z^2 + W*xiW*Z^2 + Z^3)/(phi^2*Z^2)
 
coeff[A[Z], A[Wp]] = (W^3 - W^3*xiW + 6*W^2*Z + 2*W^2*xiW*Z - 7*W*Z^2 - 
      W*xiW*Z^2 + 2*Z^3)/(phi^2*Z^2)
 
coeff[A[Z], A[Z]] = (H - 2*Z)/(4*phi^2)
 
coeff[A[Zm], A[H]] = -(G - H + Z)/(2*phi^2)
 
coeff[A[Zm], A[t]] = 0
 
coeff[A[Zm], A[W]] = (-(G*W^2) + 2*G*W*Z - G*Z^2 + W*Z^2 - W*xiW*Z^2 + 
      xiZ*Z^3)/(phi^2*Z^2)
 
coeff[A[Zm], A[Wm]] = -((-(G*W^2) - W^3 + W^3*xiW + 2*G*W*Z + 2*W^2*Z - 
       2*W^2*xiW*Z - G*Z^2 + xiZ*Z^3)/(phi^2*Z^2))
 
coeff[A[Zm], A[Wp]] = (W*(-1 + xiW)*(W - Z)^2)/(phi^2*Z^2)
 
coeff[A[Zm], A[Z]] = -(H - Z - xiZ*Z)/(2*phi^2)
 
coeff[A[Zm], A[Zm]] = (H - 2*xiZ*Z)/(4*phi^2)
 
coeff[A[Zp], A[H]] = -(G - H - 2*Z)/(4*phi^2)
 
coeff[A[Zp], A[t]] = (-6*t)/phi^2
 
coeff[A[Zp], A[W]] = (2*W + W*xiW - xiZ*Z)/phi^2
 
coeff[A[Zp], A[Wm]] = -((W*xiW - xiZ*Z)/phi^2)
 
coeff[A[Zp], A[Wp]] = -(G - H - 2*W)/(2*phi^2)
 
coeff[A[Zp], A[Z]] = -(G - H - 2*Z + xiZ*Z)/(2*phi^2)
 
coeff[A[Zp], A[Zm]] = (G - H + xiZ*Z)/(2*phi^2)
 
coeff[A[Zp], A[Zp]] = (-3*(G - H))/(8*phi^2)


==> anc/functions <==
(*
  This file contains the 37 two-loop MSbar effective potential functions,
  as given in eqs. (3.108)-(3.144), with special cases as given in 
  eqs. (3.145)-(3.172) of the paper 
  "Two-loop effective potential for generalized gauge fixing"
  by Stephen P. Martin and Hiren H. Patel,
  [arXiv:1808.?????]

  This file can be read into Mathematica.

  The 1-loop basis function A[x] and the 2-loop basis function I2[x,y,z]
  are defined in Appendix A.
*)

(* ------------------------------------------------------------------------ *) 
(* Equation (3.108). *)

fSSS[x_, y_, z_] := -I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.109). *)

fSS[x_, y_] := A[x]*A[y]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.110). *)

fVS[x_, y_] := 2*x*A[y] + 3*A[x]*A[y]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.111). *)

fvS[x_, y_] := A[x]*A[y]
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.112) and (3.145). *)

fSSV[x_, y_, z_] := A[x]*A[y] + (2*(3*x + 3*y - z)*A[z])/3 - 
     ((x - y + z)*A[x]*A[z])/z + ((x - y - z)*A[y]*A[z])/z + 
     ((x - y)^2*I2[0, x, y])/z - ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       I2[x, y, z])/z
 
fSSV[x_, y_, 0] := (x + y)^2 - 2*x*A[x] - 2*y*A[y] + 3*A[x]*A[y] + 
     3*(x + y)*I2[0, x, y]
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.113) and (3.146). *)

fSSv[x_, y_, z_] := ((x - y - z)*A[x]*A[z])/z - ((x - y + z)*A[y]*A[z])/z - 
     ((x - y)^2*I2[0, x, y])/z + ((x - y)^2*I2[x, y, z])/z
 
fSSv[x_, y_, 0] := -(x + y)^2 + 2*x*A[x] + 2*y*A[y] - 2*A[x]*A[y] + 
     (-x - y)*I2[0, x, y]
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.114), (3.152), and (3.153). *)

fvvS[x_, y_, z_] := -(((x + y - z)*A[x]*A[y])/(4*x*y)) + (A[x]*A[z])/(4*x) + 
     (A[y]*A[z])/(4*y) - (z^2*I2[0, 0, z])/(4*x*y) + 
     ((x - z)^2*I2[0, x, z])/(4*x*y) + ((y - z)^2*I2[0, y, z])/(4*x*y) - 
     ((x + y - z)^2*I2[x, y, z])/(4*x*y)
 
fvvS[0, y_, z_] := (y + 2*z)/4 - A[y]/2 + (3*A[y]*A[z])/(4*y) - 
     (3*z*I2[0, 0, z])/(4*y) - ((y - 3*z)*I2[0, y, z])/(4*y)
 
fvvS[y_, 0, z_] := fvvS[0, y, z];
 
fvvS[0, 0, z_] := -z/4 + (3*A[z])/2 - I2[0, 0, z]

(* ------------------------------------------------------------------------ *) 
(* Equations (3.115), (3.149), (3.150), and (3.151). *)

fvVS[x_, y_, z_] := -(A[y]/2) + ((x + y - z)*A[x]*A[y])/(4*x*y) - 
     (A[x]*A[z])/(4*x) - (A[y]*A[z])/(4*y) + (z^2*I2[0, 0, z])/(4*x*y) - 
     ((x - z)^2*I2[0, x, z])/(4*x*y) - ((y - z)^2*I2[0, y, z])/(4*x*y) + 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(4*x*y)
 
fvVS[x_, 0, z_] := (-x - 2*z)/4 + A[x]/2 - (3*A[x]*A[z])/(4*x) + 
     (3*z*I2[0, 0, z])/(4*x) - (3*(x + z)*I2[0, x, z])/(4*x)
 
fvVS[0, y_, z_] := (-y - 2*z)/4 - (3*A[y]*A[z])/(4*y) + 
     (3*z*I2[0, 0, z])/(4*y) - (3*(y + z)*I2[0, y, z])/(4*y)
 
fvVS[0, 0, z_] := z/4 - (3*A[z])/2
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.116), (3.147), and (3.148). *)

fVVS[x_, y_, z_] := -x - y - z + A[x]/2 + A[y]/2 - ((x + y - z)*A[x]*A[y])/
      (4*x*y) + 2*A[z] + (A[x]*A[z])/(4*x) + (A[y]*A[z])/(4*y) - 
     (z^2*I2[0, 0, z])/(4*x*y) + ((x - z)^2*I2[0, x, z])/(4*x*y) + 
     ((y - z)^2*I2[0, y, z])/(4*x*y) - 
     ((x^2 + 10*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(4*x*y)
 
fVVS[0, y_, z_] := (-3*y - 2*z)/4 + 2*A[z] + (3*A[y]*A[z])/(4*y) - 
     (3*z*I2[0, 0, z])/(4*y) - (3*(3*y - z)*I2[0, y, z])/(4*y)
 
fVVS[y_, 0, z_] := fVVS[0, y, z];
 
fVVS[0, 0, z_] := (-5*z)/4 + (7*A[z])/2 - 3*I2[0, 0, z]

(* ------------------------------------------------------------------------ *) 
(* Equation (3.117). *)
 
fSSG[x_, y_, z_] := A[x]*A[z] - A[y]*A[z] + (x - y)*I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.118). *)
 
fGGS[x_, y_, z_] := (A[x]*A[y])/2 - (A[x]*A[z])/2 - (A[y]*A[z])/2 + 
     ((x + y - z)*I2[x, y, z])/2
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.119). *)
 
fSGG[x_, y_, z_] := (-x + y)*A[x]*A[y] + (-x + z)*A[x]*A[z] + x*A[y]*A[z] - 
     (x - y)*(x - z)*I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.120) and (3.154). *)
 
fGSV[x_, y_, z_] := -((A[x]*A[y])/2) + ((-3*x - 3*y + z)*A[z])/3 + 
     ((x - y + z)*A[x]*A[z])/(2*z) + ((-x + y + z)*A[y]*A[z])/(2*z) - 
     ((x - y)^2*I2[0, x, y])/(2*z) + 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(2*z)

fGSV[x_, y_, 0] := -(x + y)^2/2 + x*A[x] + y*A[y] - (3*A[x]*A[y])/2 - 
     (3*(x + y)*I2[0, x, y])/2
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.121) and (3.155). *)

fGSv[x_, y_, z_] := -(((x - y)*A[x]*A[z])/(2*z)) + ((x - y + 2*z)*A[y]*A[z])/
      (2*z) + ((x - y)^2*I2[0, x, y])/(2*z) - 
     ((x - y)*(x - y + z)*I2[x, y, z])/(2*z)

fGSv[x_, y_, 0] := (x + y)^2/2 - x*A[x] - y*A[y] + A[x]*A[y] + y*I2[0, x, y]

(* ------------------------------------------------------------------------ *) 
(* Equation (3.122). *)
  
fGGG[x_, y_, z_] := ((-x + y)*A[x]*A[y])/2 + ((-x - y)*A[x]*A[z])/2 + 
     ((x + y)*A[y]*A[z])/2 - ((x - y)*(x + y - z)*I2[x, y, z])/2

(* ------------------------------------------------------------------------ *) 
(* Equation (3.123). *)
   
fGGV[x_, y_, z_] := ((x + y - z)*A[x]*A[y])/2 + (z*(-3*x - 3*y + z)*A[z])/3 + 
     ((x - y + z)*A[x]*A[z])/2 + ((-x + y + z)*A[y]*A[z])/2 + 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/2
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.124) and (3.156). *)

fVGG[x_, y_, z_] := ((x - 3*y - 3*z)*A[x])/6 + ((x + y - z)*A[x]*A[y])/
      (4*x) + ((x - y + z)*A[x]*A[z])/(4*x) - (A[y]*A[z])/4 - 
     ((y - z)^2*I2[0, y, z])/(4*x) + 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(4*x)
 
fVGG[0, y_, z_] := -(y + z)^2/4 + (y*A[y])/2 + (z*A[z])/2 - (3*A[y]*A[z])/4 - 
     (3*(y + z)*I2[0, y, z])/4

(* ------------------------------------------------------------------------ *) 
(* Equations (3.125) and (3.157). *)
 
fvGG[x_, y_, z_] := ((x - y + z)*A[x]*A[y])/(4*x) + 
     ((x + y - z)*A[x]*A[z])/(4*x) - (A[y]*A[z])/4 + 
     ((y - z)^2*I2[0, y, z])/(4*x) + ((x + y - z)*(x - y + z)*I2[x, y, z])/
      (4*x)
 
fvGG[0, y_, z_] := (y + z)^2/4 - (y*A[y])/2 - (z*A[z])/2 + (A[y]*A[z])/4 + 
     ((y + z)*I2[0, y, z])/4
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.126), (3.158), and (3.159). *)

fVVG[x_, y_, z_] := (x - y)*(x + y + z) + ((-4*x + 3*y + 3*z)*A[x])/6 + 
     ((-3*x + 4*y - 3*z)*A[y])/6 + ((x - y)*(x + y - z)*A[x]*A[y])/(4*x*y) + 
     ((10*x + y - z)*A[x]*A[z])/(4*x) - ((x + 10*y - z)*A[y]*A[z])/(4*y) - 
     ((x - z)^2*I2[0, x, z])/(4*y) + ((y - z)^2*I2[0, y, z])/(4*x) + 
     ((x - y)*(x^2 + 10*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(4*x*y)

fVVG[0, y_, z_] := -((3*y - z)*(y + z))/4 + ((y - 3*z)*A[y])/6 - (z*A[z])/2 - 
     ((8*y - z)*A[y]*A[z])/(4*y) - (z^2*I2[0, 0, z])/(4*y) - 
     ((8*y^2 - y*z - z^2)*I2[0, y, z])/(4*y)

fVVG[y_, 0, z_] := -fVVG[0, y, z];
 
fVVG[0, 0, z_] := 0
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.127) and (3.160). *)

fvVG[x_, y_, z_] := -((y*A[y])/2) + ((x + y - z)*A[x]*A[y])/(4*x) + 
     ((x - y + z)*A[x]*A[z])/(4*x) - (A[y]*A[z])/4 - 
     ((y - z)^2*I2[0, y, z])/(4*x) + 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(4*x)

fvVG[0, y_, z_] := -(y + z)^2/4 + (z*A[z])/2 - (3*A[y]*A[z])/4 - 
     (3*(y + z)*I2[0, y, z])/4
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.128). *)

fggS[x_, y_, z_] := I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.129). *)

fggG[x_, y_, z_] := (A[x]*A[y])/2 - (A[x]*A[z])/2 + (A[y]*A[z])/2 + 
     ((-x + y - z)*I2[x, y, z])/2
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.130). *)

fVV[x_, y_] := (63*x*y)/16 + (45*y*A[x])/8 + (45*x*A[y])/8 + (27*A[x]*A[y])/4
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.131). *)

fvV[x_, y_] := (x*y)/16 + (15*y*A[x])/8 + (3*x*A[y])/8 + (9*A[x]*A[y])/4
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.132). *)

fvv[x_, y_] := -((x*y)/16) + (y*A[x])/8 + (x*A[y])/8 + (3*A[x]*A[y])/4
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.133), (3.161), and (3.162). *)

Attributes[fVVV] = {Orderless}; 

fVVV[x_, y_, z_] := (16*x^2 + 129*x*y + 16*y^2 + 129*x*z + 129*y*z + 16*z^2)/
      16 + ((-40*x - 3*y - 3*z)*A[x])/24 + ((-3*x - 40*y - 3*z)*A[y])/24 - 
     ((9*x^2 + 13*x*y + 9*y^2 - 9*x*z - 9*y*z - z^2)*A[x]*A[y])/(4*x*y) + 
     ((-3*x - 3*y - 40*z)*A[z])/24 - 
     ((9*x^2 - 9*x*y - y^2 + 13*x*z - 9*y*z + 9*z^2)*A[x]*A[z])/(4*x*z) + 
     ((x^2 + 9*x*y - 9*y^2 + 9*x*z - 13*y*z - 9*z^2)*A[y]*A[z])/(4*y*z) - 
     (x^3*I2[0, 0, x])/(4*y*z) - (y^3*I2[0, 0, y])/(4*x*z) - 
     (z^3*I2[0, 0, z])/(4*x*y) + ((x - y)^2*(x^2 + 10*x*y + y^2)*I2[0, x, y])/
      (4*x*y*z) + ((x - z)^2*(x^2 + 10*x*z + z^2)*I2[0, x, z])/(4*x*y*z) + 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(4*x*y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 
        10*x*z + 10*y*z + z^2)*I2[x, y, z])/(4*x*y*z)

fVVV[0, y_, z_] := (64*y^2 + 217*y*z + 64*z^2)/16 - 
     (5*(32*y + 3*z)*A[y])/24 - (5*(3*y + 32*z)*A[z])/24 - 
     (7*(y^2 - y*z + z^2)*A[y]*A[z])/(4*y*z) + (7*y^2*I2[0, 0, y])/(4*z) + 
     (7*z^2*I2[0, 0, z])/(4*y) - ((y - 7*z)*(7*y - z)*(y + z)*I2[0, y, z])/
      (4*y*z)
 
fVVV[0, 0, z_] := (23*z^2)/4 - (61*z*A[z])/6 + (25*z*I2[0, 0, z])/2
 
fVVV[0, 0, 0] := 0

(* ------------------------------------------------------------------------ *) 
(* Equations (3.134), (3.163), (3.164), (3.165), and (3.166). *)

fvVV[x_, y_, z_] := (-(x*y) + 16*y^2 - x*z - 32*y*z + 16*z^2)/16 - 
     (15*(y + z)*A[x])/8 + ((-3*x + 8*y - 4*z)*A[y])/8 - 
     ((11*x*y - 9*y^2 - x*z + 9*y*z + z^2)*A[x]*A[y])/(4*x*y) + 
     ((-3*x - 4*y + 8*z)*A[z])/8 + ((x*y - y^2 - 11*x*z - 9*y*z + 9*z^2)*A[x]*
       A[z])/(4*x*z) - ((y - z)^2*A[y]*A[z])/(4*y*z) + 
     (y^3*I2[0, 0, y])/(4*x*z) + (z^3*I2[0, 0, z])/(4*x*y) - 
     ((x - y)^2*y*I2[0, x, y])/(4*x*z) - ((x - z)^2*z*I2[0, x, z])/(4*x*y) - 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(4*x*y*z) + 
     ((y - z)^2*(x^2 - 2*x*y + y^2 - 2*x*z + 10*y*z + z^2)*I2[x, y, z])/
      (4*x*y*z)

fvVV[0, y_, z_] := (-4*y^2 - 15*y*z - 4*z^2)/2 + 6*y*A[y] + 6*z*A[z] - 
     (3*(y^2 + 6*y*z + z^2)*A[y]*A[z])/(4*y*z) + (3*y^2*I2[0, 0, y])/(4*z) + 
     (3*z^2*I2[0, 0, z])/(4*y) - (3*(y + z)^3*I2[0, y, z])/(4*y*z)
 
fvVV[x_, 0, z_] := -((5*x - 8*z)*z)/16 - (11*z*A[x])/8 + 
     ((-3*x + 8*z)*A[z])/8 - ((11*x - 7*z)*A[x]*A[z])/(4*x) - 
     (7*z^2*I2[0, 0, z])/(4*x) - ((2*x^2 - x*z - 7*z^2)*I2[0, x, z])/(4*x)

fvVV[x_, 0, 0] := -(x*I2[0, 0, x])/2

fvVV[0, 0, z_] := (-5*z^2)/4 + (9*z*A[z])/2 - (3*z*I2[0, 0, z])/2
  
fvVV[x_, z_, 0] := fvVV[x, 0, z]
 
fvVV[0, 0, 0] := 0

(* ------------------------------------------------------------------------ *) 
(* Equations (3.135), (3.167), and (3.168). *)
 
fvvV[x_, y_, z_] := (x*y)/16 - (y*A[x])/8 - (x*A[y])/8 - 
     ((3*x*y + x*z + y*z - z^2)*A[x]*A[y])/(4*x*y) + (z*A[x]*A[z])/(4*x) + 
     (z*A[y]*A[z])/(4*y) - (z^3*I2[0, 0, z])/(4*x*y) + 
     ((x - z)^2*z*I2[0, x, z])/(4*x*y) + ((y - z)^2*z*I2[0, y, z])/(4*x*y) - 
     (z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(4*x*y)
 
fvvV[0, y_, z_] := (z*(y + 2*z))/4 - (z*A[y])/2 + (3*z*A[y]*A[z])/(4*y) - 
     (3*z^2*I2[0, 0, z])/(4*y) + (3*z*(y + z)*I2[0, y, z])/(4*y)

fvvV[y_, 0, z_] := fvvV[0, y, z]
 
fvvV[0, 0, z_] := -z^2/4 + (3*z*A[z])/2

fvvV[0, 0, 0] := 0
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.136) and (3.169). *)
 
fggV[x_, y_, z_] := -((A[x]*A[y])/2) + ((-3*x - 3*y + z)*A[z])/3 + 
     ((x - y + z)*A[x]*A[z])/(2*z) + ((-x + y + z)*A[y]*A[z])/(2*z) - 
     ((x - y)^2*I2[0, x, y])/(2*z) + 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(2*z)

fggV[x_, y_, 0] := -(x + y)^2/2 + x*A[x] + y*A[y] - (3*A[x]*A[y])/2 - 
     (3*(x + y)*I2[0, x, y])/2
  
(* ------------------------------------------------------------------------ *) 
(* Equations (3.137) and (3.170). *)

fggv[x_, y_, z_] := -((A[x]*A[y])/2) + ((-x + y + z)*A[x]*A[z])/(2*z) + 
     ((x - y + z)*A[y]*A[z])/(2*z) + ((x - y)^2*I2[0, x, y])/(2*z) + 
     ((x - y + z)*(-x + y + z)*I2[x, y, z])/(2*z)

fggv[x_, y_, 0] := (x + y)^2/2 - x*A[x] - y*A[y] + (A[x]*A[y])/2 + 
     ((x + y)*I2[0, x, y])/2
  
(* ------------------------------------------------------------------------ *) 
(* Equation (3.138). *)

fFFS[x_, y_, z_] := A[x]*A[y] - A[x]*A[z] - A[y]*A[z] + 
     (x + y - z)*I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.139). *)

fffS[x_, y_, z_] := 2*I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equations (3.140) and (3.171). *)

fFFV[x_, y_, z_] := -((-x - y + z)*(x + y + z)) - 2*x*A[x] - 2*y*A[y] + 
     2*A[x]*A[y] + (2*(-3*x - 3*y + z)*A[z])/3 - ((-x + y + 2*z)*A[x]*A[z])/
      z - ((x - y + 2*z)*A[y]*A[z])/z - ((x - y)^2*I2[0, x, y])/z - 
     ((-x^2 + 2*x*y - y^2 - x*z - y*z + 2*z^2)*I2[x, y, z])/z

fFFV[x_, y_, 0] := 0
  
(* ------------------------------------------------------------------------ *) 
(* Equations (3.141) and (3.172). *)

fFFv[x_, y_, z_] := -(((x - y)*A[x]*A[z])/z) + ((x - y)*A[y]*A[z])/z + 
     ((x - y)^2*I2[0, x, y])/z + ((-x^2 + 2*x*y - y^2 + x*z + y*z)*
       I2[x, y, z])/z

fFFv[x_, y_, 0] := (x + y)^2 - 2*x*A[x] - 2*y*A[y] + 2*A[x]*A[y] + 
     2*(x + y)*I2[0, x, y]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.142). *)

fffV[x_, y_, z_] := 2*(x + y + z) - 4*A[x] - 4*A[y] + 6*I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.143). *)

fffv[x_, y_, z_] := 2*I2[x, y, z]
 
(* ------------------------------------------------------------------------ *) 
(* Equation (3.144). *)

ffFG[x_, y_, z_] := -(A[x]*A[y]) - A[x]*A[z] + A[y]*A[z] + 
     (-x + y + z)*I2[x, y, z]

